Computer-Assisted Proofs of Congruences for Multipartitions and Divisor Function Convolutions, based on Methods of Differential Algebra

This paper provides algebraic proofs for several types of congruences involving the multipartition function and self-convolutions of the divisor function. Our computations use methods of Differential Algebra in $\mathbb{Z}/q\mathbb{Z}$, implemented in a couple of MAPLE programs available as ancillary files on arXiv. The first results of the paper are Ramanujan-type congruences of the form $p^{*k}(qn+r) \equiv_q 0$ and $\sigma^{*k}(qn+r) \equiv_q 0$, where $p(n)$ and $\sigma(n)$ are the partition and divisor functions, $q > 3$ is prime, and $^{*k}$ denotes $k^{th}$-order self-convolution. We prove all the valid congruences of this form for $q \in \{5, 7, 11\}$, including the three Ramanujan congruences, and a nontrivial one for $q = 17$. All such multipartition congruences have already been settled in principle up to a numerical verification due to D. Eichhorn and K. Ono via modular forms, but our proofs are purely algebraic. On the other hand, the majority of the divisor function congruences are new results. We then proceed to search for more general congruences modulo small primes, concerning linear combinations of $\sigma^{*k}(pn+r)$ for different values of $k$, as well as weighted convolutions of $p(n)$ and $\sigma(n)$ with polynomial weights. The paper ends with a few corollaries and extensions for the divisor function congruences, including proofs for three conjectures of N. C. Bonciocat.

==> anc/computeBasis.txt <==
#MAPLE SCRIPT
#COMPUTING BASIS FOR SPAN OF VECTORS

with(LinearAlgebra[Modular]):			#Useful package

q := 11:					#Prime modulus used
					
					#List of initial vectors
L := [`<|>`(1, 2, 0), `<|>`(10, 9, 1), `<|>`(0, 0, 1)]:

print("Computing basis..."):
print(Basis(q, L, row, false)):			#Print basis in reduced row echelon form

==> anc/generateLinearCombo.txt <==
//C++ CODE
//GENERATING COEFFICIENT LISTS THAT LEAD TO
//LINEAR COMBINATION CONGRUENCES WHICH VERIFY NUMERICALLY

#include <fstream>
#include <iostream>
#include <vector>
#include <sstream>

using namespace std;

const int N = 100;
const int M = 5;		//Modulus used (q in our case)
int p[M][N];
bool trivial[M][M];
vector<vector<int> > eq[M];

ofstream out("output.out");

int nSol = 0;
void Bkt(int pos, int c[M], bool allZero)
{
    if (pos == M)
    {
        if (allZero)
            return;
        for (int r = 0; r < M; r++)
        {
            bool works = true;
            for (int k = 1; k < M && works; k++)
                if (trivial[k][r] && c[k] != 0)
                    works = false;
            if (!works)
                continue;

            for (int n = r + M*(r == 0); n < N && works; n += M)
            {
                int s = 0;
                for (int k = 1; k < M; k++)
                    s += c[k] * p[k][n];
                if(s % M != 0)
                    works = false;
            }

            if (works)
            {
                nSol++;
                cout << "FOUND ONE!" << endl;
                vector<int> v;
                for (int k = 1; k < M; k++)
                    v.push_back(c[k]);
                eq[r].push_back(v);
            }
        }
        return;
    }

    if (allZero)
    {
        c[pos] = 0;
        Bkt(pos+1, c, allZero);
        c[pos] = 1;
        Bkt(pos+1, c, false);
        return;
    }

    c[pos] = 0;
    Bkt(pos+1, c, allZero);
    for (int i = 1; i < M; i++)
    {
        c[pos] = i;
        Bkt(pos+1, c, false);
    }
}

int main()
{
    //De-comment this portion and comment the next one to switch from the divisor function to partitions
    //CODE FOR PARTITION FUNCTION:
    /*p[1][0] = 1;
    for (int i = 1; i < N; i++)
        for (int j = 0; j+i < N; j++)
        {
            p[1][j+i] += p[1][j];
            p[1][j+i] %= M;
        }*/

    //CODE FOR DIVISOR FUNCTION:
    for (int n = 1; n < N; n++)
        for (int d = 1; d <= n; d++)
            if (n%d == 0)
                p[1][n] = (p[1][n] + d) % M;

    for (int k = 2; k < M; k++)
        for (int i = 0; i < N; i++)
            for (int j = 0; j+i < N; j++)
            {
                p[k][i+j] += p[1][i] * p[k-1][j];
                p[k][i+j] %= M;
            }

    //CODE FOR BOTH:
    for (int k = 1; k < M; k++)
        for (int r = 0; r < M; r++)
            trivial[k][r] = true;

    for (int k = 1; k < M; k++)
        for (int n = 1; n < N; n++)
        {
            if (p[k][n] != 0)
                trivial[k][n % M] = false;
        }

    int c[M];
    Bkt(1, c, true);

    for (int k = 1; k < M; k++)
        for (int r = 0; r < M; r++)
            if (trivial[k][r])
            {
                vector<int> v;
                for (int i = 1; i < k; i++)
                    v.push_back(0);
                v.push_back(1);
                for (int i = k + 1; i < M; i++)
                    v.push_back(0);
                eq[r].push_back(v);
            }

    for (int r = 0; r < M; r++)
    {
        out << "r = " << r << ":\n";
        for (unsigned int i = 0; i < eq[r].size(); i++)
        {
            if (i != 0)
                out << ", ";
            out << "<";
            for (unsigned int j = 0; j < eq[r][i].size(); j++)
            {
                if (j != 0)
                    out << "|";
                out << eq[r][i][j];
            }
            out << ">";
        }
        out << "\n\n";
    }

    return 0;
}


==> anc/generateWeightedConv.txt <==
//C++ CODE
//GENERATING MONOMIAL LISTS THAT LEAD TO
//WEIGHTED CONVOLUTION CONGRUENCES WHICH VERIFY NUMERICALLY

#include <fstream>
#include <iostream>
#include <math.h>

using namespace std;

const int N = 100;
const int M = 5;		//The modulus used (in our case, q)
const int MAXD = M - 2;	//Maximal number of monomials in the weight function
int p[N];

ofstream out("output.out");

int power (int a, int b)
{
    int r = 1;
    for (int i = 0; i < b; i++)
        r = (r * a) % M;
    return r;
}

void bkt(int pa, int pb, int c[M][M], int nNotZero)
{
    if (pa == M)
    {
        for (int n = 0; n < N; n++)
        {
            int s = 0;
            for (int a = 0; a <= n; a++)
            {
                int b = n - a;
                for (int i = 0; i < M; i++)
                    for (int j = 0; j <= i; j++)
                    {
                        s += p[a] * p[b] * power(a, i) * power(b, j) * c[i][j];
                        s %= M;
                    }
            }
            if (s != 0)
                return;
        }

        bool first = true;
        for (int i = 0; i < M; i++)
            for (int j = 0; j <= i; j++)
            {
                if (c[i][j] != 0)
                {
                    if (!first)
                        out << ", ";
                    first = false;

                    if (c[i][j] != 1 || (i == 0 && j == 0))
                        out << c[i][j] << "*";
                    if (i != 0)
                        out << "a";
                    if (i > 1)
                        out << "^" << i;
                    if (j != 0)
                        out << "*b";
                    if (j > 1)
                        out << "^" << j;
                }
            }
        if (!first)
        {
            cout << "Found one!\n";
            out << endl;
        }
        return;
    }

    int nextPa = pa;
    int nextPb = pb + 1;
    while ((nextPb > nextPa || nextPa + nextPb > MAXD) && nextPa < M)
    {
        for (int i = nextPb; i <= nextPa; i++)
            c[nextPa][i] = 0;
        nextPa++;
        nextPb = 0;
    }

    if (nNotZero >= 5)
    {
        c[pa][pb] = 0;
        bkt(nextPa, nextPb, c, nNotZero);
        return;
    }

    if (nNotZero == 0)
    {
        for (int v = 0; v <= 1; v++)
        {
            c[pa][pb] = v;
            bkt(nextPa, nextPb, c, nNotZero + (v != 0));
        }
        return;
    }

    for (int v = 0; v < M; v++)
    {
        c[pa][pb] = v;
        bkt(nextPa, nextPb, c, nNotZero + (v != 0));
    }
}

int main()
{
    //De-comment this portion and comment the next one to switch from the divisor function to partitions
    //CODE FOR PARTITION FUNCTION:
    /*p[0] = 1;
    for (int i = 1; i < N; i++)
        for (int j = 0; j+i < N; j++)
        {
            p[j+i] += p[j];
            p[j+i] %= M;
        }*/

    //CODE FOR DIVISOR FUNCTION:
    for (int n = 1; n < N; n++)
        for (int d = 1; d <= n; d++)
            if (n%d == 0)
                p[n] = (p[n] + d) % M;

    //CODE FOR BOTH:
    int power[M][M];
    bkt(0, 0, power, 0);

    return 0;
}


==> anc/groebnerBases.txt <==
#MAPLE SCRIPT
#GROEBNER BASES MODULO SMALL PRIMES

#Bases for multipartition congruences (as generated by the script "multiPartitions.txt")

#Mod 5:
P5 := [2*E[t]+2*E[t, t]+E[t, t, t], E[t, t, t, t]+3*E[t, t]+E[t], 2*E*E[t]+3*E*E[t, t]+E[t]^2]:

#Mod 7:
P7 := [4*E[t]+3*E[t, t]+6*E[t, t, t]+E[t, t, t, t], E[t, t, t, t, t]+2*E[t, t, t]+4*E[t], E[t, t, t, t, t, t]+2*E[t, t, t]+5*E[t, t]+6*E[t], 5*E^2*E[t]+5*E^2*E[t, t]+4*E^2*E[t, t, t]+3*E*E[t]^2+3*E*E[t]*E[t, t]+E[t]^3, 3*E^2*E[t]+E^2*E[t, t]+3*E^2*E[t, t, t]+6*E*E[t]^2+3*E*E[t]*E[t, t, t]+4*E*E[t, t]^2+E[t]^2*E[t, t], E^2*E[t, t]+6*E^2*E[t, t, t]+3*E*E[t]^2+6*E*E[t]*E[t, t]+5*E*E[t]*E[t, t, t]+3*E*E[t, t]*E[t, t, t]+3*E[t]^2*E[t, t, t]+E[t]*E[t, t]^2, 2*E^2*E[t]+2*E^2*E[t, t]+3*E^2*E[t, t, t]+4*E*E[t]^2+E*E[t]*E[t, t]+4*E*E[t]*E[t, t, t]+2*E*E[t, t]^2+E*E[t, t]*E[t, t, t]+3*E*E[t, t, t]^2+E[t]^2*E[t, t, t]+4*E[t]*E[t, t]*E[t, t, t]+E[t, t]^3]:

#Mod 11:
P11 := [6*E[t]+3*E[t, t]+8*E[t, t, t]+E[t, t, t, t]+3*E[t, t, t, t, t]+E[t, t, t, t, t, t], E[t, t, t, t, t, t, t]+3*E[t, t, t, t, t]+5*E[t, t, t, t]+E[t, t, t]+8*E[t, t]+4*E[t], E[t, t, t, t, t, t, t, t]+7*E[t, t, t, t, t]+9*E[t, t, t, t]+6*E[t, t, t]+6*E[t, t]+4*E[t], E[t, t, t, t, t, t, t, t, t]+10*E[t, t, t, t, t]+10*E[t, t, t, t]+5*E[t, t, t]+5*E[t, t]+2*E[t], E[t, t, t, t, t, t, t, t, t, t]+2*E[t, t, t, t, t]+6*E[t, t, t, t]+2*E[t, t, t]+5*E[t, t]+6*E[t], 6*E^2*E[t]+8*E^2*E[t, t]+9*E^2*E[t, t, t]+3*E^2*E[t, t, t, t]+7*E^2*E[t, t, t, t, t]+5*E*E[t]^2+10*E*E[t]*E[t, t]+2*E*E[t]*E[t, t, t]+4*E*E[t]*E[t, t, t, t]+7*E*E[t, t]^2+8*E*E[t, t]*E[t, t, t]+7*E[t]^3+3*E[t]^2*E[t, t]+8*E[t]^2*E[t, t, t]+E[t]*E[t, t]^2, E^2*E[t]+2*E^2*E[t, t]+7*E^2*E[t, t, t, t]+E^2*E[t, t, t, t, t]+2*E*E[t]^2+6*E*E[t]*E[t, t]+2*E*E[t]*E[t, t, t]+7*E*E[t]*E[t, t, t, t, t]+7*E*E[t, t]^2+E*E[t, t]*E[t, t, t, t]+8*E*E[t, t, t]^2+2*E[t]^3+3*E[t]^2*E[t, t]+E[t]^2*E[t, t, t, t]+4*E[t]*E[t, t]*E[t, t, t]+E[t, t]^3, 10*E^2*E[t]+10*E^2*E[t, t]+6*E^2*E[t, t, t]+10*E^2*E[t, t, t, t]+8*E^2*E[t, t, t, t, t]+7*E*E[t]^2+8*E*E[t]*E[t, t, t]+8*E*E[t]*E[t, t, t, t]+2*E*E[t]*E[t, t, t, t, t]+2*E*E[t, t]^2+9*E*E[t, t]*E[t, t, t, t, t]+4*E*E[t, t, t]*E[t, t, t, t]+3*E[t]^3+4*E[t]^2*E[t, t]+9*E[t]^2*E[t, t, t, t, t]+E[t]*E[t, t]*E[t, t, t, t]+8*E[t]*E[t, t, t]^2+E[t, t]^2*E[t, t, t], 9*E^2*E[t]+6*E^2*E[t, t]+E^2*E[t, t, t]+10*E^2*E[t, t, t, t]+7*E^2*E[t, t, t, t, t]+9*E*E[t]^2+5*E*E[t]*E[t, t]+2*E*E[t]*E[t, t, t]+3*E*E[t]*E[t, t, t, t]+4*E*E[t]*E[t, t, t, t, t]+9*E*E[t, t]^2+8*E*E[t, t]*E[t, t, t]+E*E[t, t]*E[t, t, t, t]+3*E*E[t, t]*E[t, t, t, t, t]+9*E*E[t, t, t]*E[t, t, t, t, t]+7*E*E[t, t, t, t]^2+7*E[t]^3+4*E[t]^2*E[t, t]+8*E[t]^2*E[t, t, t]+E[t]^2*E[t, t, t, t]+3*E[t]^2*E[t, t, t, t, t]+5*E[t]*E[t, t]*E[t, t, t, t, t]+E[t]*E[t, t, t]*E[t, t, t, t]+9*E[t, t]^2*E[t, t, t, t]+E[t, t]*E[t, t, t]^2, E^2*E[t]+5*E^2*E[t, t]+9*E^2*E[t, t, t]+10*E^2*E[t, t, t, t]+8*E^2*E[t, t, t, t, t]+6*E*E[t]^2+2*E*E[t]*E[t, t]+5*E*E[t]*E[t, t, t]+10*E*E[t]*E[t, t, t, t]+5*E*E[t]*E[t, t, t, t, t]+4*E*E[t, t]^2+8*E*E[t, t]*E[t, t, t]+8*E*E[t, t]*E[t, t, t, t]+7*E*E[t, t]*E[t, t, t, t, t]+2*E*E[t, t, t]^2+3*E*E[t, t, t]*E[t, t, t, t]+9*E*E[t, t, t]*E[t, t, t, t, t]+E*E[t, t, t, t]*E[t, t, t, t, t]+10*E[t]^3+3*E[t]^2*E[t, t]+10*E[t]^2*E[t, t, t]+8*E[t]^2*E[t, t, t, t]+7*E[t]^2*E[t, t, t, t, t]+6*E[t]*E[t, t]*E[t, t, t]+9*E[t]*E[t, t]*E[t, t, t, t]+5*E[t]*E[t, t]*E[t, t, t, t, t]+4*E[t]*E[t, t, t]*E[t, t, t, t, t]+8*E[t]*E[t, t, t, t]^2+3*E[t, t]^2*E[t, t, t, t, t]+10*E[t, t]*E[t, t, t]*E[t, t, t, t]+E[t, t, t]^3, 2*E^2*E[t]+9*E^2*E[t, t]+7*E^2*E[t, t, t]+8*E^2*E[t, t, t, t]+7*E^2*E[t, t, t, t, t]+9*E*E[t]*E[t, t]+E*E[t]*E[t, t, t]+4*E*E[t]*E[t, t, t, t]+5*E*E[t, t]^2+2*E*E[t, t]*E[t, t, t]+3*E*E[t, t]*E[t, t, t, t]+4*E*E[t, t, t]^2+6*E*E[t, t, t]*E[t, t, t, t]+8*E*E[t, t, t]*E[t, t, t, t, t]+E*E[t, t, t, t]^2+3*E*E[t, t, t, t]*E[t, t, t, t, t]+6*E*E[t, t, t, t, t]^2+5*E[t]^3+3*E[t]^2*E[t, t]+E[t]^2*E[t, t, t]+6*E[t]*E[t, t]*E[t, t, t]+5*E[t]*E[t, t]*E[t, t, t, t]+2*E[t]*E[t, t]*E[t, t, t, t, t]+5*E[t]*E[t, t, t]^2+4*E[t]*E[t, t, t]*E[t, t, t, t]+E[t]*E[t, t, t]*E[t, t, t, t, t]+5*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+3*E[t, t]^2*E[t, t, t, t]+9*E[t, t]^2*E[t, t, t, t, t]+10*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+9*E[t, t]*E[t, t, t, t]^2+E[t, t, t]^2*E[t, t, t, t], 8*E^3*E[t, t, t]+3*E^3*E[t, t, t, t]+9*E^2*E[t]*E[t, t]+4*E^2*E[t]*E[t, t, t]+5*E*E[t]^3+3*E*E[t]^2*E[t, t]+E[t]^4, 9*E^3*E[t]+E^3*E[t, t]+7*E^3*E[t, t, t]+9*E^3*E[t, t, t, t]+7*E^3*E[t, t, t, t, t]+2*E^2*E[t]^2+7*E^2*E[t]*E[t, t]+8*E^2*E[t]*E[t, t, t]+3*E*E[t]^3+E*E[t]^2*E[t, t, t]+E[t]^3*E[t, t], 9*E^3*E[t, t, t]+7*E^3*E[t, t, t, t]+6*E^3*E[t, t, t, t, t]+2*E^2*E[t]*E[t, t]+2*E^2*E[t]*E[t, t, t]+9*E^2*E[t]*E[t, t, t, t]+3*E^2*E[t]*E[t, t, t, t, t]+9*E^2*E[t, t]^2+8*E^2*E[t, t]*E[t, t, t]+10*E^2*E[t, t]*E[t, t, t, t]+3*E^2*E[t, t]*E[t, t, t, t, t]+8*E^2*E[t, t, t]^2+3*E^2*E[t, t, t]*E[t, t, t, t]+9*E*E[t]^3+7*E*E[t]^2*E[t, t]+5*E*E[t]^2*E[t, t, t]+9*E*E[t]^2*E[t, t, t, t]+5*E*E[t]^2*E[t, t, t, t, t]+4*E*E[t]*E[t, t]*E[t, t, t]+7*E*E[t]*E[t, t]*E[t, t, t, t]+4*E*E[t]*E[t, t, t]^2+5*E[t]^3*E[t, t, t]+8*E[t]^3*E[t, t, t, t]+E[t]^2*E[t, t]*E[t, t, t], 6*E^3*E[t]+10*E^3*E[t, t]+7*E^3*E[t, t, t]+10*E^3*E[t, t, t, t]+3*E^2*E[t]^2+3*E^2*E[t]*E[t, t]+8*E^2*E[t]*E[t, t, t]+10*E^2*E[t]*E[t, t, t, t]+8*E^2*E[t]*E[t, t, t, t, t]+9*E^2*E[t, t]*E[t, t, t]+5*E^2*E[t, t]*E[t, t, t, t]+8*E^2*E[t, t]*E[t, t, t, t, t]+4*E^2*E[t, t, t]^2+E^2*E[t, t, t]*E[t, t, t, t]+10*E^2*E[t, t, t]*E[t, t, t, t, t]+E^2*E[t, t, t, t]^2+4*E*E[t]^3+7*E*E[t]^2*E[t, t, t]+10*E*E[t]^2*E[t, t, t, t]+5*E*E[t]^2*E[t, t, t, t, t]+2*E*E[t]*E[t, t]*E[t, t, t]+6*E*E[t]*E[t, t]*E[t, t, t, t]+5*E*E[t]*E[t, t]*E[t, t, t, t, t]+8*E*E[t]*E[t, t, t]*E[t, t, t, t]+6*E*E[t, t]^2*E[t, t, t, t]+8*E[t]^3*E[t, t, t]+2*E[t]^3*E[t, t, t, t]+9*E[t]^3*E[t, t, t, t, t]+E[t]^2*E[t, t]*E[t, t, t, t], 4*E^3*E[t]+6*E^3*E[t, t]+5*E^3*E[t, t, t]+4*E^3*E[t, t, t, t]+3*E^3*E[t, t, t, t, t]+E^2*E[t]^2+4*E^2*E[t]*E[t, t, t]+5*E^2*E[t]*E[t, t, t, t]+2*E^2*E[t]*E[t, t, t, t, t]+E^2*E[t, t]*E[t, t, t]+4*E^2*E[t, t]*E[t, t, t, t]+4*E^2*E[t, t, t]^2+5*E^2*E[t, t, t]*E[t, t, t, t]+8*E^2*E[t, t, t]*E[t, t, t, t, t]+5*E^2*E[t, t, t, t]^2+3*E^2*E[t, t, t, t]*E[t, t, t, t, t]+3*E^2*E[t, t, t, t, t]^2+3*E*E[t]^3+7*E*E[t]^2*E[t, t]+8*E*E[t]^2*E[t, t, t]+5*E*E[t]^2*E[t, t, t, t]+10*E*E[t]^2*E[t, t, t, t, t]+2*E*E[t]*E[t, t]*E[t, t, t]+9*E*E[t]*E[t, t]*E[t, t, t, t]+4*E*E[t]*E[t, t]*E[t, t, t, t, t]+10*E*E[t]*E[t, t, t]^2+8*E*E[t]*E[t, t, t]*E[t, t, t, t]+2*E*E[t]*E[t, t, t]*E[t, t, t, t, t]+10*E*E[t]*E[t, t, t, t]^2+4*E*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+6*E*E[t]*E[t, t, t, t, t]^2+9*E*E[t, t]^2*E[t, t, t, t]+2*E*E[t, t]^2*E[t, t, t, t, t]+E*E[t, t]*E[t, t, t]*E[t, t, t, t]+10*E*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+7*E*E[t, t]*E[t, t, t, t]^2+9*E*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+7*E*E[t, t]*E[t, t, t, t, t]^2+6*E*E[t, t, t]^2*E[t, t, t, t, t]+5*E*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+7*E*E[t, t, t, t]^3+8*E[t]^3*E[t, t, t]+3*E[t]^3*E[t, t, t, t]+6*E[t]^3*E[t, t, t, t, t]+10*E[t]^2*E[t, t]*E[t, t, t, t, t]+4*E[t]^2*E[t, t, t]^2+E[t]^2*E[t, t, t]*E[t, t, t, t]+5*E[t]^2*E[t, t, t]*E[t, t, t, t, t]+4*E[t]^2*E[t, t, t, t]^2+E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+2*E[t]^2*E[t, t, t, t, t]^2+8*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t]+2*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+10*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+3*E[t]*E[t, t, t]^2*E[t, t, t, t, t]+E[t]*E[t, t, t]*E[t, t, t, t]^2, 7*E^3*E[t]+6*E^3*E[t, t]+3*E^3*E[t, t, t]+6*E^3*E[t, t, t, t]+4*E^2*E[t]^2+6*E^2*E[t]*E[t, t]+8*E^2*E[t]*E[t, t, t]+4*E^2*E[t]*E[t, t, t, t]+10*E^2*E[t]*E[t, t, t, t, t]+5*E^2*E[t, t]^2+9*E^2*E[t, t]*E[t, t, t]+3*E^2*E[t, t]*E[t, t, t, t]+2*E^2*E[t, t]*E[t, t, t, t, t]+2*E^2*E[t, t, t]^2+E^2*E[t, t, t]*E[t, t, t, t]+10*E^2*E[t, t, t, t]^2+5*E^2*E[t, t, t, t]*E[t, t, t, t, t]+E^2*E[t, t, t, t, t]^2+8*E*E[t]^3+5*E*E[t]^2*E[t, t]+E*E[t]^2*E[t, t, t]+3*E*E[t]^2*E[t, t, t, t]+9*E*E[t]^2*E[t, t, t, t, t]+8*E*E[t]*E[t, t]*E[t, t, t]+E*E[t]*E[t, t]*E[t, t, t, t]+9*E*E[t]*E[t, t]*E[t, t, t, t, t]+9*E*E[t]*E[t, t, t]^2+5*E*E[t]*E[t, t, t]*E[t, t, t, t]+7*E*E[t]*E[t, t, t]*E[t, t, t, t, t]+2*E*E[t]*E[t, t, t, t]^2+E*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+4*E*E[t]*E[t, t, t, t, t]^2+5*E*E[t, t]^2*E[t, t, t, t]+2*E*E[t, t]^2*E[t, t, t, t, t]+5*E*E[t, t]*E[t, t, t]*E[t, t, t, t]+10*E*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+E*E[t, t]*E[t, t, t, t, t]^2+3*E*E[t, t, t]^2*E[t, t, t, t, t]+3*E*E[t, t, t]*E[t, t, t, t]^2+9*E*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+7*E*E[t, t, t]*E[t, t, t, t, t]^2+5*E*E[t, t, t, t]^2*E[t, t, t, t, t]+10*E[t]^3*E[t, t, t]+4*E[t]^3*E[t, t, t, t]+7*E[t]^3*E[t, t, t, t, t]+3*E[t]^2*E[t, t]*E[t, t, t, t, t]+9*E[t]^2*E[t, t, t]^2+6*E[t]^2*E[t, t, t]*E[t, t, t, t]+3*E[t]^2*E[t, t, t]*E[t, t, t, t, t]+4*E[t]^2*E[t, t, t, t]^2+10*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+E[t]^2*E[t, t, t, t, t]^2+7*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t]+7*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+8*E[t]*E[t, t]*E[t, t, t, t]^2+3*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+6*E[t]*E[t, t]*E[t, t, t, t, t]^2+5*E[t]*E[t, t, t]^2*E[t, t, t, t, t]+9*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E[t]*E[t, t, t, t]^3+5*E[t, t]^2*E[t, t, t, t]*E[t, t, t, t, t]+E[t, t]*E[t, t, t]*E[t, t, t, t]^2, 8*E^4*E[t]+7*E^4*E[t, t]+8*E^4*E[t, t, t]+7*E^4*E[t, t, t, t]+3*E^4*E[t, t, t, t, t]+E^3*E[t]^2+8*E^3*E[t]*E[t, t]+E^3*E[t]*E[t, t, t]+E^3*E[t]*E[t, t, t, t]+2*E^3*E[t]*E[t, t, t, t, t]+5*E^3*E[t, t]^2+2*E^3*E[t, t]*E[t, t, t]+10*E^3*E[t, t]*E[t, t, t, t]+7*E^2*E[t]^3+2*E^2*E[t]^2*E[t, t]+8*E^2*E[t]^2*E[t, t, t]+4*E^2*E[t]^2*E[t, t, t, t]+3*E^2*E[t]*E[t, t]*E[t, t, t]+E*E[t]^3*E[t, t, t], 4*E^4*E[t]+9*E^4*E[t, t]+E^4*E[t, t, t]+6*E^4*E[t, t, t, t]+2*E^4*E[t, t, t, t, t]+5*E^3*E[t]^2+8*E^3*E[t]*E[t, t]+7*E^3*E[t]*E[t, t, t]+7*E^3*E[t]*E[t, t, t, t]+2*E^3*E[t]*E[t, t, t, t, t]+4*E^3*E[t, t]^2+5*E^3*E[t, t]*E[t, t, t]+9*E^3*E[t, t]*E[t, t, t, t]+9*E^3*E[t, t, t]^2+2*E^3*E[t, t, t]*E[t, t, t, t]+9*E^2*E[t]^3+8*E^2*E[t]^2*E[t, t]+3*E^2*E[t]^2*E[t, t, t]+6*E^2*E[t]^2*E[t, t, t, t, t]+7*E^2*E[t]*E[t, t]*E[t, t, t]+8*E^2*E[t]*E[t, t]*E[t, t, t, t]+10*E^2*E[t]*E[t, t, t]^2+E*E[t]^3*E[t, t, t, t], 5*E^4*E[t]+7*E^4*E[t, t]+E^4*E[t, t, t, t]+9*E^4*E[t, t, t, t, t]+6*E^3*E[t]^2+E^3*E[t]*E[t, t]+8*E^3*E[t]*E[t, t, t]+6*E^3*E[t]*E[t, t, t, t]+3*E^3*E[t]*E[t, t, t, t, t]+3*E^3*E[t, t]^2+5*E^3*E[t, t]*E[t, t, t]+2*E^3*E[t, t]*E[t, t, t, t]+5*E^3*E[t, t]*E[t, t, t, t, t]+9*E^3*E[t, t, t]^2+3*E^3*E[t, t, t]*E[t, t, t, t, t]+5*E^3*E[t, t, t, t]^2+4*E^2*E[t]^3+2*E^2*E[t]^2*E[t, t]+6*E^2*E[t]^2*E[t, t, t]+8*E^2*E[t]^2*E[t, t, t, t]+5*E^2*E[t]^2*E[t, t, t, t, t]+5*E^2*E[t]*E[t, t]*E[t, t, t]+9*E^2*E[t]*E[t, t]*E[t, t, t, t]+9*E^2*E[t]*E[t, t, t]^2+10*E^2*E[t]*E[t, t, t]*E[t, t, t, t]+E^2*E[t, t]^2*E[t, t, t, t]+5*E*E[t]^3*E[t, t, t, t, t]+E*E[t]^2*E[t, t, t]^2, 5*E^4*E[t]+4*E^4*E[t, t]+6*E^4*E[t, t, t]+2*E^4*E[t, t, t, t]+5*E^4*E[t, t, t, t, t]+9*E^3*E[t]^2+5*E^3*E[t]*E[t, t]+7*E^3*E[t]*E[t, t, t]+3*E^3*E[t]*E[t, t, t, t]+2*E^3*E[t]*E[t, t, t, t, t]+3*E^3*E[t, t]^2+6*E^3*E[t, t]*E[t, t, t]+8*E^3*E[t, t]*E[t, t, t, t]+4*E^3*E[t, t]*E[t, t, t, t, t]+4*E^3*E[t, t, t]^2+4*E^3*E[t, t, t]*E[t, t, t, t]+3*E^3*E[t, t, t]*E[t, t, t, t, t]+6*E^3*E[t, t, t, t]^2+4*E^3*E[t, t, t, t]*E[t, t, t, t, t]+10*E^2*E[t]^3+2*E^2*E[t]^2*E[t, t]+7*E^2*E[t]^2*E[t, t, t]+3*E^2*E[t]^2*E[t, t, t, t, t]+4*E^2*E[t]*E[t, t]*E[t, t, t, t]+2*E^2*E[t]*E[t, t]*E[t, t, t, t, t]+6*E^2*E[t]*E[t, t, t]^2+6*E^2*E[t]*E[t, t, t]*E[t, t, t, t]+6*E^2*E[t]*E[t, t, t]*E[t, t, t, t, t]+7*E^2*E[t]*E[t, t, t, t]^2+6*E^2*E[t, t]*E[t, t, t]*E[t, t, t, t]+4*E*E[t]^3*E[t, t, t, t, t]+E*E[t]^2*E[t, t, t]*E[t, t, t, t], 5*E^4*E[t]+10*E^4*E[t, t]+7*E^4*E[t, t, t]+8*E^4*E[t, t, t, t]+3*E^4*E[t, t, t, t, t]+8*E^3*E[t]^2+9*E^3*E[t]*E[t, t]+6*E^3*E[t]*E[t, t, t, t]+7*E^3*E[t]*E[t, t, t, t, t]+2*E^3*E[t, t]*E[t, t, t]+3*E^3*E[t, t]*E[t, t, t, t]+9*E^3*E[t, t]*E[t, t, t, t, t]+10*E^3*E[t, t, t]^2+9*E^3*E[t, t, t]*E[t, t, t, t]+4*E^3*E[t, t, t]*E[t, t, t, t, t]+8*E^3*E[t, t, t, t]^2+2*E^3*E[t, t, t, t]*E[t, t, t, t, t]+10*E^2*E[t]^3+10*E^2*E[t]^2*E[t, t]+9*E^2*E[t]^2*E[t, t, t]+6*E^2*E[t]^2*E[t, t, t, t]+5*E^2*E[t]^2*E[t, t, t, t, t]+8*E^2*E[t]*E[t, t]*E[t, t, t]+7*E^2*E[t]*E[t, t]*E[t, t, t, t]+5*E^2*E[t]*E[t, t]*E[t, t, t, t, t]+10*E^2*E[t]*E[t, t, t]^2+5*E^2*E[t]*E[t, t, t]*E[t, t, t, t]+6*E^2*E[t]*E[t, t, t]*E[t, t, t, t, t]+7*E^2*E[t]*E[t, t, t, t]^2+E^2*E[t, t]^2*E[t, t, t, t, t]+8*E*E[t]^3*E[t, t, t, t, t]+E*E[t]^2*E[t, t]*E[t, t, t, t, t]+E[t]^3*E[t, t, t]^2, 7*E^4*E[t]+9*E^4*E[t, t]+5*E^4*E[t, t, t]+6*E^4*E[t, t, t, t]+6*E^4*E[t, t, t, t, t]+E^3*E[t]^2+2*E^3*E[t]*E[t, t]+10*E^3*E[t]*E[t, t, t]+8*E^3*E[t]*E[t, t, t, t]+7*E^3*E[t]*E[t, t, t, t, t]+3*E^3*E[t, t]^2+4*E^3*E[t, t]*E[t, t, t]+6*E^3*E[t, t]*E[t, t, t, t]+6*E^3*E[t, t]*E[t, t, t, t, t]+5*E^3*E[t, t, t]^2+6*E^3*E[t, t, t]*E[t, t, t, t]+10*E^3*E[t, t, t]*E[t, t, t, t, t]+10*E^3*E[t, t, t, t]^2+2*E^3*E[t, t, t, t]*E[t, t, t, t, t]+E^3*E[t, t, t, t, t]^2+2*E^2*E[t]^3+7*E^2*E[t]^2*E[t, t]+2*E^2*E[t]^2*E[t, t, t]+5*E^2*E[t]^2*E[t, t, t, t]+7*E^2*E[t]^2*E[t, t, t, t, t]+8*E^2*E[t]*E[t, t]*E[t, t, t]+3*E^2*E[t]*E[t, t]*E[t, t, t, t]+6*E^2*E[t]*E[t, t]*E[t, t, t, t, t]+9*E^2*E[t]*E[t, t, t]^2+4*E^2*E[t]*E[t, t, t]*E[t, t, t, t, t]+6*E^2*E[t]*E[t, t, t, t]^2+2*E^2*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+4*E^2*E[t, t]^2*E[t, t, t, t]+3*E^2*E[t, t]^2*E[t, t, t, t, t]+7*E^2*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+3*E^2*E[t, t]*E[t, t, t, t]^2+3*E*E[t]^3*E[t, t, t, t, t]+4*E*E[t]^2*E[t, t]*E[t, t, t, t, t]+2*E*E[t]^2*E[t, t, t]*E[t, t, t, t, t]+4*E*E[t]^2*E[t, t, t, t]^2+3*E*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t]+E[t]^3*E[t, t, t]*E[t, t, t, t], 6*E^4*E[t]+8*E^4*E[t, t]+10*E^4*E[t, t, t]+9*E^4*E[t, t, t, t, t]+8*E^3*E[t]^2+9*E^3*E[t]*E[t, t]+9*E^3*E[t]*E[t, t, t]+7*E^3*E[t]*E[t, t, t, t]+9*E^3*E[t]*E[t, t, t, t, t]+8*E^3*E[t, t]^2+10*E^3*E[t, t]*E[t, t, t]+4*E^3*E[t, t]*E[t, t, t, t]+10*E^3*E[t, t]*E[t, t, t, t, t]+E^3*E[t, t, t]^2+2*E^3*E[t, t, t]*E[t, t, t, t]+5*E^3*E[t, t, t]*E[t, t, t, t, t]+8*E^3*E[t, t, t, t]^2+10*E^3*E[t, t, t, t]*E[t, t, t, t, t]+4*E^3*E[t, t, t, t, t]^2+7*E^2*E[t]^3+2*E^2*E[t]^2*E[t, t]+3*E^2*E[t]^2*E[t, t, t]+5*E^2*E[t]^2*E[t, t, t, t]+9*E^2*E[t]*E[t, t]*E[t, t, t]+3*E^2*E[t]*E[t, t]*E[t, t, t, t]+6*E^2*E[t]*E[t, t]*E[t, t, t, t, t]+3*E^2*E[t]*E[t, t, t]^2+9*E^2*E[t]*E[t, t, t]*E[t, t, t, t]+3*E^2*E[t]*E[t, t, t]*E[t, t, t, t, t]+8*E^2*E[t]*E[t, t, t, t]^2+5*E^2*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^2*E[t, t]^2*E[t, t, t, t, t]+6*E^2*E[t, t]*E[t, t, t, t]^2+3*E^2*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+7*E^2*E[t, t, t]^2*E[t, t, t, t, t]+6*E^2*E[t, t, t]*E[t, t, t, t]^2+9*E*E[t]^2*E[t, t]*E[t, t, t, t, t]+E*E[t]^2*E[t, t, t, t]^2+6*E*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+9*E*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+3*E*E[t]*E[t, t]*E[t, t, t, t]^2+3*E[t]^3*E[t, t, t]*E[t, t, t, t, t]+E[t]^3*E[t, t, t, t]^2, 4*E^4*E[t]+6*E^4*E[t, t]+4*E^4*E[t, t, t]+8*E^4*E[t, t, t, t, t]+E^3*E[t]^2+9*E^3*E[t]*E[t, t]+4*E^3*E[t]*E[t, t, t]+10*E^3*E[t]*E[t, t, t, t]+10*E^3*E[t]*E[t, t, t, t, t]+8*E^3*E[t, t]^2+8*E^3*E[t, t]*E[t, t, t, t]+9*E^3*E[t, t]*E[t, t, t, t, t]+3*E^3*E[t, t, t]^2+7*E^3*E[t, t, t]*E[t, t, t, t]+3*E^3*E[t, t, t]*E[t, t, t, t, t]+8*E^3*E[t, t, t, t]*E[t, t, t, t, t]+9*E^3*E[t, t, t, t, t]^2+8*E^2*E[t]^3+6*E^2*E[t]^2*E[t, t]+4*E^2*E[t]^2*E[t, t, t]+5*E^2*E[t]^2*E[t, t, t, t]+8*E^2*E[t]^2*E[t, t, t, t, t]+6*E^2*E[t]*E[t, t]*E[t, t, t]+10*E^2*E[t]*E[t, t]*E[t, t, t, t]+8*E^2*E[t]*E[t, t]*E[t, t, t, t, t]+8*E^2*E[t]*E[t, t, t]^2+3*E^2*E[t]*E[t, t, t]*E[t, t, t, t]+8*E^2*E[t]*E[t, t, t]*E[t, t, t, t, t]+E^2*E[t]*E[t, t, t, t]^2+8*E^2*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^2*E[t]*E[t, t, t, t, t]^2+9*E^2*E[t, t]^2*E[t, t, t, t]+9*E^2*E[t, t]^2*E[t, t, t, t, t]+9*E^2*E[t, t]*E[t, t, t]*E[t, t, t, t]+7*E^2*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+6*E^2*E[t, t]*E[t, t, t, t]^2+7*E^2*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+7*E^2*E[t, t]*E[t, t, t, t, t]^2+E^2*E[t, t, t]*E[t, t, t, t]^2+3*E^2*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^2*E[t, t, t]*E[t, t, t, t, t]^2+E^2*E[t, t, t, t]^3+2*E^2*E[t, t, t, t]^2*E[t, t, t, t, t]+3*E*E[t]^3*E[t, t, t, t, t]+10*E*E[t]^2*E[t, t]*E[t, t, t, t, t]+5*E*E[t]^2*E[t, t, t]*E[t, t, t, t, t]+4*E*E[t]^2*E[t, t, t, t]^2+5*E*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+3*E*E[t]^2*E[t, t, t, t, t]^2+10*E*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t]+2*E*E[t]*E[t, t]*E[t, t, t, t]^2+4*E*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+4*E*E[t]*E[t, t]*E[t, t, t, t, t]^2+2*E*E[t]*E[t, t, t]^2*E[t, t, t, t, t]+3*E*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+7*E*E[t]*E[t, t, t]*E[t, t, t, t, t]^2+6*E*E[t]*E[t, t, t, t]^2*E[t, t, t, t, t]+4*E*E[t, t]^2*E[t, t, t, t]*E[t, t, t, t, t]+6*E*E[t, t]^2*E[t, t, t, t, t]^2+9*E*E[t, t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+6*E*E[t, t]*E[t, t, t, t]^3+10*E[t]^3*E[t, t, t]*E[t, t, t, t, t]+6*E[t]^3*E[t, t, t, t]*E[t, t, t, t, t]+10*E[t]^3*E[t, t, t, t, t]^2+E[t]^2*E[t, t]*E[t, t, t, t, t]^2+4*E[t]^2*E[t, t, t]^2*E[t, t, t, t, t]+7*E[t]^2*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+E[t]^2*E[t, t, t, t]^3, 7*E^4*E[t]+7*E^4*E[t, t, t, t]+8*E^4*E[t, t, t, t, t]+10*E^3*E[t]^2+8*E^3*E[t]*E[t, t]+2*E^3*E[t]*E[t, t, t]+8*E^3*E[t]*E[t, t, t, t]+4*E^3*E[t]*E[t, t, t, t, t]+9*E^3*E[t, t]^2+9*E^3*E[t, t]*E[t, t, t]+5*E^3*E[t, t]*E[t, t, t, t]+E^3*E[t, t, t]^2+5*E^3*E[t, t, t]*E[t, t, t, t]+E^3*E[t, t, t]*E[t, t, t, t, t]+3*E^3*E[t, t, t, t]^2+7*E^3*E[t, t, t, t]*E[t, t, t, t, t]+2*E^3*E[t, t, t, t, t]^2+4*E^2*E[t]^3+9*E^2*E[t]^2*E[t, t]+7*E^2*E[t]^2*E[t, t, t]+9*E^2*E[t]^2*E[t, t, t, t]+10*E^2*E[t]^2*E[t, t, t, t, t]+5*E^2*E[t]*E[t, t]*E[t, t, t, t]+2*E^2*E[t]*E[t, t]*E[t, t, t, t, t]+9*E^2*E[t]*E[t, t, t]^2+4*E^2*E[t]*E[t, t, t]*E[t, t, t, t]+3*E^2*E[t]*E[t, t, t, t]^2+8*E^2*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E^2*E[t]*E[t, t, t, t, t]^2+5*E^2*E[t, t]^2*E[t, t, t, t]+2*E^2*E[t, t]*E[t, t, t]*E[t, t, t, t]+2*E^2*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+5*E^2*E[t, t]*E[t, t, t, t]^2+7*E^2*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E^2*E[t, t, t]^2*E[t, t, t, t, t]+2*E^2*E[t, t, t]*E[t, t, t, t]^2+4*E^2*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+3*E^2*E[t, t, t]*E[t, t, t, t, t]^2+8*E^2*E[t, t, t, t]^3+8*E^2*E[t, t, t, t]^2*E[t, t, t, t, t]+4*E^2*E[t, t, t, t]*E[t, t, t, t, t]^2+5*E*E[t]^3*E[t, t, t, t, t]+10*E*E[t]^2*E[t, t]*E[t, t, t, t, t]+3*E*E[t]^2*E[t, t, t]*E[t, t, t, t, t]+E*E[t]^2*E[t, t, t, t]^2+5*E*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+3*E*E[t]^2*E[t, t, t, t, t]^2+7*E*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t]+2*E*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+10*E*E[t]*E[t, t]*E[t, t, t, t]^2+7*E*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+E*E[t]*E[t, t]*E[t, t, t, t, t]^2+10*E*E[t]*E[t, t, t]^2*E[t, t, t, t, t]+8*E*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E*E[t]*E[t, t, t]*E[t, t, t, t, t]^2+5*E*E[t]*E[t, t, t, t]^3+5*E*E[t]*E[t, t, t, t]^2*E[t, t, t, t, t]+E*E[t]*E[t, t, t, t]*E[t, t, t, t, t]^2+7*E*E[t, t]^2*E[t, t, t, t]^2+7*E*E[t, t]^2*E[t, t, t, t]*E[t, t, t, t, t]+9*E*E[t, t]*E[t, t, t]*E[t, t, t, t, t]^2+5*E*E[t, t]*E[t, t, t, t]^2*E[t, t, t, t, t]+9*E*E[t, t, t]*E[t, t, t, t]^3+10*E[t]^3*E[t, t, t]*E[t, t, t, t, t]+E[t]^3*E[t, t, t, t]*E[t, t, t, t, t]+8*E[t]^3*E[t, t, t, t, t]^2+E[t]^2*E[t, t]*E[t, t, t, t, t]^2+8*E[t]^2*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+9*E[t]^2*E[t, t, t]*E[t, t, t, t, t]^2+2*E[t]^2*E[t, t, t, t]^2*E[t, t, t, t, t]+7*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+E[t]*E[t, t]*E[t, t, t, t]^3, 6*E^4*E[t]+5*E^4*E[t, t]+6*E^4*E[t, t, t]+8*E^4*E[t, t, t, t]+8*E^4*E[t, t, t, t, t]+5*E^3*E[t]^2+10*E^3*E[t]*E[t, t]+9*E^3*E[t]*E[t, t, t]+5*E^3*E[t]*E[t, t, t, t]+7*E^3*E[t]*E[t, t, t, t, t]+3*E^3*E[t, t]^2+E^3*E[t, t]*E[t, t, t]+2*E^3*E[t, t]*E[t, t, t, t]+6*E^3*E[t, t]*E[t, t, t, t, t]+4*E^3*E[t, t, t]^2+6*E^3*E[t, t, t]*E[t, t, t, t]+7*E^3*E[t, t, t]*E[t, t, t, t, t]+4*E^3*E[t, t, t, t]^2+10*E^3*E[t, t, t, t]*E[t, t, t, t, t]+7*E^2*E[t]^3+10*E^2*E[t]^2*E[t, t]+2*E^2*E[t]^2*E[t, t, t]+5*E^2*E[t]^2*E[t, t, t, t, t]+4*E^2*E[t]*E[t, t]*E[t, t, t]+6*E^2*E[t]*E[t, t]*E[t, t, t, t]+6*E^2*E[t]*E[t, t]*E[t, t, t, t, t]+5*E^2*E[t]*E[t, t, t]^2+10*E^2*E[t]*E[t, t, t]*E[t, t, t, t]+E^2*E[t]*E[t, t, t]*E[t, t, t, t, t]+4*E^2*E[t]*E[t, t, t, t]^2+5*E^2*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+2*E^2*E[t]*E[t, t, t, t, t]^2+E^2*E[t, t]^2*E[t, t, t, t]+10*E^2*E[t, t]^2*E[t, t, t, t, t]+5*E^2*E[t, t]*E[t, t, t]*E[t, t, t, t]+4*E^2*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+2*E^2*E[t, t]*E[t, t, t, t]^2+7*E^2*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+5*E^2*E[t, t]*E[t, t, t, t, t]^2+4*E^2*E[t, t, t]^2*E[t, t, t, t, t]+8*E^2*E[t, t, t]*E[t, t, t, t]^2+10*E^2*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+3*E^2*E[t, t, t]*E[t, t, t, t, t]^2+3*E^2*E[t, t, t, t]^2*E[t, t, t, t, t]+6*E^2*E[t, t, t, t]*E[t, t, t, t, t]^2+4*E^2*E[t, t, t, t, t]^3+8*E*E[t]^2*E[t, t]*E[t, t, t, t, t]+4*E*E[t]^2*E[t, t, t]*E[t, t, t, t, t]+7*E*E[t]^2*E[t, t, t, t]^2+7*E*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+7*E*E[t]^2*E[t, t, t, t, t]^2+2*E*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t]+3*E*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+7*E*E[t]*E[t, t]*E[t, t, t, t]^2+E*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+7*E*E[t]*E[t, t]*E[t, t, t, t, t]^2+4*E*E[t]*E[t, t, t]^2*E[t, t, t, t, t]+6*E*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+3*E*E[t]*E[t, t, t]*E[t, t, t, t, t]^2+5*E*E[t]*E[t, t, t, t]^3+7*E*E[t]*E[t, t, t, t]^2*E[t, t, t, t, t]+7*E*E[t]*E[t, t, t, t]*E[t, t, t, t, t]^2+2*E*E[t]*E[t, t, t, t, t]^3+7*E*E[t, t]^2*E[t, t, t, t]^2+6*E*E[t, t]^2*E[t, t, t, t]*E[t, t, t, t, t]+7*E*E[t, t]^2*E[t, t, t, t, t]^2+3*E*E[t, t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+9*E*E[t, t]*E[t, t, t]*E[t, t, t, t, t]^2+2*E*E[t, t]*E[t, t, t, t]^3+8*E*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]^2+9*E*E[t, t, t]^2*E[t, t, t, t, t]^2+9*E*E[t, t, t]*E[t, t, t, t]^2*E[t, t, t, t, t]+5*E*E[t, t, t, t]^4+5*E[t]^3*E[t, t, t]*E[t, t, t, t, t]+E[t]^3*E[t, t, t, t, t]^2+2*E[t]^2*E[t, t]*E[t, t, t, t, t]^2+6*E[t]^2*E[t, t, t]^2*E[t, t, t, t, t]+E[t]^2*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+3*E[t]^2*E[t, t, t]*E[t, t, t, t, t]^2+8*E[t]^2*E[t, t, t, t]^2*E[t, t, t, t, t]+7*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]^2+8*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t, t]^2+7*E[t]*E[t, t]*E[t, t, t, t]^2*E[t, t, t, t, t]+E[t, t]^2*E[t, t, t, t]^3, 9*E^5*E[t]+7*E^5*E[t, t]+5*E^5*E[t, t, t, t]+E^5*E[t, t, t, t, t]+10*E^4*E[t]^2+9*E^4*E[t]*E[t, t]+2*E^4*E[t]*E[t, t, t]+10*E^4*E[t]*E[t, t, t, t]+E^4*E[t]*E[t, t, t, t, t]+5*E^4*E[t, t]^2+3*E^4*E[t, t]*E[t, t, t]+10*E^4*E[t, t]*E[t, t, t, t]+E^4*E[t, t]*E[t, t, t, t, t]+2*E^4*E[t, t, t]*E[t, t, t, t]+3*E^4*E[t, t, t]*E[t, t, t, t, t]+3*E^4*E[t, t, t, t]^2+7*E^3*E[t]^3+4*E^3*E[t]^2*E[t, t]+E^3*E[t]^2*E[t, t, t]+8*E^3*E[t]^2*E[t, t, t, t]+E^3*E[t]^2*E[t, t, t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t, t]+3*E^3*E[t]*E[t, t]*E[t, t, t, t, t]+4*E^3*E[t]*E[t, t, t]^2+10*E^3*E[t]*E[t, t, t]*E[t, t, t, t]+7*E^3*E[t, t]^2*E[t, t, t, t]+E^2*E[t]^3*E[t, t, t, t, t], 5*E^5*E[t]+2*E^5*E[t, t]+2*E^5*E[t, t, t]+5*E^5*E[t, t, t, t]+8*E^5*E[t, t, t, t, t]+7*E^4*E[t]^2+E^4*E[t]*E[t, t]+E^4*E[t]*E[t, t, t]+4*E^4*E[t]*E[t, t, t, t]+8*E^4*E[t]*E[t, t, t, t, t]+8*E^4*E[t, t]^2+2*E^4*E[t, t]*E[t, t, t]+9*E^4*E[t, t]*E[t, t, t, t, t]+9*E^4*E[t, t, t]^2+E^4*E[t, t, t]*E[t, t, t, t]+8*E^4*E[t, t, t]*E[t, t, t, t, t]+2*E^4*E[t, t, t, t]^2+2*E^4*E[t, t, t, t]*E[t, t, t, t, t]+6*E^3*E[t]^3+10*E^3*E[t]^2*E[t, t]+4*E^3*E[t]^2*E[t, t, t]+6*E^3*E[t]^2*E[t, t, t, t, t]+3*E^3*E[t]*E[t, t]*E[t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t, t]+3*E^3*E[t]*E[t, t]*E[t, t, t, t, t]+2*E^3*E[t]*E[t, t, t]^2+10*E^3*E[t]*E[t, t, t]*E[t, t, t, t]+7*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]+4*E^3*E[t]*E[t, t, t, t]^2+4*E^3*E[t, t]^2*E[t, t, t, t]+9*E^3*E[t, t]^2*E[t, t, t, t, t]+4*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]+E^2*E[t]^2*E[t, t]*E[t, t, t, t, t], 9*E^5*E[t]+2*E^5*E[t, t]+2*E^5*E[t, t, t, t]+9*E^5*E[t, t, t, t, t]+2*E^4*E[t]^2+E^4*E[t]*E[t, t]+5*E^4*E[t]*E[t, t, t]+10*E^4*E[t]*E[t, t, t, t]+8*E^4*E[t]*E[t, t, t, t, t]+7*E^4*E[t, t]^2+9*E^4*E[t, t]*E[t, t, t]+2*E^4*E[t, t]*E[t, t, t, t]+10*E^4*E[t, t]*E[t, t, t, t, t]+7*E^4*E[t, t, t]^2+8*E^4*E[t, t, t]*E[t, t, t, t]+3*E^4*E[t, t, t]*E[t, t, t, t, t]+9*E^4*E[t, t, t, t]^2+6*E^4*E[t, t, t, t]*E[t, t, t, t, t]+6*E^4*E[t, t, t, t, t]^2+3*E^3*E[t]^3+8*E^3*E[t]^2*E[t, t]+8*E^3*E[t]^2*E[t, t, t]+10*E^3*E[t]^2*E[t, t, t, t]+2*E^3*E[t]^2*E[t, t, t, t, t]+7*E^3*E[t]*E[t, t]*E[t, t, t, t]+2*E^3*E[t]*E[t, t]*E[t, t, t, t, t]+5*E^3*E[t]*E[t, t, t]^2+5*E^3*E[t]*E[t, t, t]*E[t, t, t, t]+E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]+6*E^3*E[t]*E[t, t, t, t]^2+10*E^3*E[t, t]^2*E[t, t, t, t]+4*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]+9*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+2*E^3*E[t, t]*E[t, t, t, t]^2+E^2*E[t]^2*E[t, t, t]*E[t, t, t, t, t], 6*E^5*E[t]+9*E^5*E[t, t]+8*E^5*E[t, t, t]+7*E^5*E[t, t, t, t]+3*E^5*E[t, t, t, t, t]+9*E^4*E[t]^2+2*E^4*E[t]*E[t, t]+10*E^4*E[t]*E[t, t, t]+6*E^4*E[t]*E[t, t, t, t]+9*E^4*E[t]*E[t, t, t, t, t]+9*E^4*E[t, t]^2+6*E^4*E[t, t]*E[t, t, t]+10*E^4*E[t, t]*E[t, t, t, t]+9*E^4*E[t, t]*E[t, t, t, t, t]+9*E^4*E[t, t, t]^2+10*E^4*E[t, t, t]*E[t, t, t, t]+5*E^4*E[t, t, t]*E[t, t, t, t, t]+7*E^4*E[t, t, t, t]*E[t, t, t, t, t]+10*E^4*E[t, t, t, t, t]^2+2*E^3*E[t]^3+E^3*E[t]^2*E[t, t]+E^3*E[t]^2*E[t, t, t, t]+6*E^3*E[t]^2*E[t, t, t, t, t]+4*E^3*E[t]*E[t, t]*E[t, t, t]+6*E^3*E[t]*E[t, t]*E[t, t, t, t]+10*E^3*E[t]*E[t, t]*E[t, t, t, t, t]+5*E^3*E[t]*E[t, t, t]^2+6*E^3*E[t]*E[t, t, t]*E[t, t, t, t]+10*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]+4*E^3*E[t]*E[t, t, t, t]^2+8*E^3*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+5*E^3*E[t, t]^2*E[t, t, t, t]+8*E^3*E[t, t]^2*E[t, t, t, t, t]+5*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]+4*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+E^2*E[t]^2*E[t, t, t, t]^2+E^2*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t], 10*E^5*E[t]+7*E^5*E[t, t]+2*E^5*E[t, t, t]+9*E^5*E[t, t, t, t]+5*E^5*E[t, t, t, t, t]+E^4*E[t]^2+7*E^4*E[t]*E[t, t]+7*E^4*E[t]*E[t, t, t]+E^4*E[t]*E[t, t, t, t]+5*E^4*E[t]*E[t, t, t, t, t]+6*E^4*E[t, t]^2+6*E^4*E[t, t]*E[t, t, t]+2*E^4*E[t, t]*E[t, t, t, t, t]+4*E^4*E[t, t, t]^2+7*E^4*E[t, t, t]*E[t, t, t, t]+E^4*E[t, t, t]*E[t, t, t, t, t]+5*E^4*E[t, t, t, t]^2+8*E^4*E[t, t, t, t, t]^2+E^3*E[t]^3+7*E^3*E[t]^2*E[t, t]+E^3*E[t]^2*E[t, t, t]+2*E^3*E[t]^2*E[t, t, t, t]+9*E^3*E[t]^2*E[t, t, t, t, t]+4*E^3*E[t]*E[t, t]*E[t, t, t]+9*E^3*E[t]*E[t, t]*E[t, t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t, t, t]+2*E^3*E[t]*E[t, t, t]^2+7*E^3*E[t]*E[t, t, t]*E[t, t, t, t]+7*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]+E^3*E[t]*E[t, t, t, t]^2+6*E^3*E[t]*E[t, t, t, t, t]^2+3*E^3*E[t, t]^2*E[t, t, t, t]+8*E^3*E[t, t]^2*E[t, t, t, t, t]+E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]+E^3*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+6*E^3*E[t, t]*E[t, t, t, t]^2+9*E^3*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+4*E^3*E[t, t, t]^2*E[t, t, t, t, t]+7*E^3*E[t, t, t]*E[t, t, t, t]^2+E^2*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+E^2*E[t]*E[t, t]*E[t, t, t]*E[t, t, t, t, t], 7*E^5*E[t]+6*E^5*E[t, t]+E^5*E[t, t, t]+7*E^5*E[t, t, t, t]+E^5*E[t, t, t, t, t]+10*E^4*E[t]^2+3*E^4*E[t]*E[t, t]+6*E^4*E[t]*E[t, t, t]+7*E^4*E[t]*E[t, t, t, t]+8*E^4*E[t]*E[t, t, t, t, t]+3*E^4*E[t, t]^2+4*E^4*E[t, t]*E[t, t, t, t]+4*E^4*E[t, t]*E[t, t, t, t, t]+9*E^4*E[t, t, t]*E[t, t, t, t]+4*E^4*E[t, t, t]*E[t, t, t, t, t]+5*E^4*E[t, t, t, t]^2+3*E^4*E[t, t, t, t]*E[t, t, t, t, t]+3*E^4*E[t, t, t, t, t]^2+7*E^3*E[t]^3+10*E^3*E[t]^2*E[t, t]+9*E^3*E[t]^2*E[t, t, t]+10*E^3*E[t]^2*E[t, t, t, t]+4*E^3*E[t]^2*E[t, t, t, t, t]+4*E^3*E[t]*E[t, t]*E[t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t, t, t]+3*E^3*E[t]*E[t, t, t]*E[t, t, t, t]+7*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]+4*E^3*E[t]*E[t, t, t, t]^2+3*E^3*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+6*E^3*E[t]*E[t, t, t, t, t]^2+6*E^3*E[t, t]^2*E[t, t, t, t]+7*E^3*E[t, t]^2*E[t, t, t, t, t]+10*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]+3*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+E^3*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^3*E[t, t, t]^2*E[t, t, t, t, t]+E^3*E[t, t, t]*E[t, t, t, t]^2+E^2*E[t]^2*E[t, t, t, t]^2+6*E^2*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+E^2*E[t]*E[t, t]*E[t, t, t, t]^2, 7*E^5*E[t]+10*E^5*E[t, t]+E^5*E[t, t, t]+4*E^5*E[t, t, t, t]+7*E^4*E[t]^2+8*E^4*E[t]*E[t, t]+6*E^4*E[t]*E[t, t, t]+2*E^4*E[t]*E[t, t, t, t]+8*E^4*E[t]*E[t, t, t, t, t]+3*E^4*E[t, t]^2+E^4*E[t, t]*E[t, t, t]+4*E^4*E[t, t]*E[t, t, t, t]+9*E^4*E[t, t]*E[t, t, t, t, t]+3*E^4*E[t, t, t]^2+4*E^4*E[t, t, t]*E[t, t, t, t]+4*E^4*E[t, t, t]*E[t, t, t, t, t]+10*E^4*E[t, t, t, t]^2+2*E^4*E[t, t, t, t, t]^2+5*E^3*E[t]^3+8*E^3*E[t]^2*E[t, t, t]+4*E^3*E[t]^2*E[t, t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t]+6*E^3*E[t]*E[t, t]*E[t, t, t, t]+2*E^3*E[t]*E[t, t, t]^2+8*E^3*E[t]*E[t, t, t]*E[t, t, t, t]+2*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]+5*E^3*E[t]*E[t, t, t, t]^2+2*E^3*E[t]*E[t, t, t, t, t]^2+3*E^3*E[t, t]^2*E[t, t, t, t]+6*E^3*E[t, t]^2*E[t, t, t, t, t]+E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]+6*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+E^3*E[t, t]*E[t, t, t, t]^2+8*E^3*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+5*E^3*E[t, t]*E[t, t, t, t, t]^2+8*E^3*E[t, t, t]^2*E[t, t, t, t, t]+10*E^3*E[t, t, t]*E[t, t, t, t]^2+4*E^3*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^3*E[t, t, t, t]^3+4*E^2*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+8*E^2*E[t]^2*E[t, t, t, t, t]^2+2*E^2*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+E^2*E[t]*E[t, t, t]^2*E[t, t, t, t, t], 4*E^5*E[t]+4*E^5*E[t, t]+4*E^5*E[t, t, t]+7*E^5*E[t, t, t, t]+3*E^5*E[t, t, t, t, t]+E^4*E[t]^2+9*E^4*E[t]*E[t, t]+9*E^4*E[t]*E[t, t, t]+10*E^4*E[t]*E[t, t, t, t]+6*E^4*E[t]*E[t, t, t, t, t]+9*E^4*E[t, t]^2+3*E^4*E[t, t]*E[t, t, t]+6*E^4*E[t, t]*E[t, t, t, t]+8*E^4*E[t, t]*E[t, t, t, t, t]+10*E^4*E[t, t, t]^2+8*E^4*E[t, t, t]*E[t, t, t, t]+3*E^4*E[t, t, t]*E[t, t, t, t, t]+3*E^4*E[t, t, t, t]^2+9*E^4*E[t, t, t, t]*E[t, t, t, t, t]+5*E^4*E[t, t, t, t, t]^2+7*E^3*E[t]^3+8*E^3*E[t]^2*E[t, t]+8*E^3*E[t]^2*E[t, t, t]+7*E^3*E[t]^2*E[t, t, t, t]+6*E^3*E[t]^2*E[t, t, t, t, t]+9*E^3*E[t]*E[t, t]*E[t, t, t]+3*E^3*E[t]*E[t, t]*E[t, t, t, t]+7*E^3*E[t]*E[t, t]*E[t, t, t, t, t]+2*E^3*E[t]*E[t, t, t]*E[t, t, t, t]+4*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]+2*E^3*E[t]*E[t, t, t, t]^2+4*E^3*E[t]*E[t, t, t, t, t]^2+7*E^3*E[t, t]^2*E[t, t, t, t]+9*E^3*E[t, t]^2*E[t, t, t, t, t]+8*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]+4*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+E^3*E[t, t]*E[t, t, t, t]^2+6*E^3*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+2*E^3*E[t, t]*E[t, t, t, t, t]^2+5*E^3*E[t, t, t]^2*E[t, t, t, t, t]+6*E^3*E[t, t, t]*E[t, t, t, t]^2+2*E^3*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+3*E^3*E[t, t, t]*E[t, t, t, t, t]^2+7*E^3*E[t, t, t, t]^3+8*E^3*E[t, t, t, t]^2*E[t, t, t, t, t]+10*E^2*E[t]^2*E[t, t, t, t]^2+6*E^2*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+5*E^2*E[t]^2*E[t, t, t, t, t]^2+4*E^2*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^2*E[t]*E[t, t]*E[t, t, t, t, t]^2+6*E^2*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^2*E[t]*E[t, t, t, t]^3+E*E[t]^3*E[t, t, t, t, t]^2, 7*E^6*E[t]+4*E^6*E[t, t]+5*E^6*E[t, t, t]+7*E^6*E[t, t, t, t]+10*E^6*E[t, t, t, t, t]+3*E^5*E[t]*E[t, t]+3*E^5*E[t]*E[t, t, t]+6*E^5*E[t]*E[t, t, t, t]+8*E^5*E[t]*E[t, t, t, t, t]+7*E^5*E[t, t]^2+9*E^5*E[t, t]*E[t, t, t]+8*E^5*E[t, t]*E[t, t, t, t]+E^5*E[t, t]*E[t, t, t, t, t]+2*E^5*E[t, t, t]^2+2*E^5*E[t, t, t]*E[t, t, t, t]+8*E^5*E[t, t, t]*E[t, t, t, t, t]+9*E^5*E[t, t, t, t]^2+10*E^5*E[t, t, t, t]*E[t, t, t, t, t]+8*E^5*E[t, t, t, t, t]^2+8*E^4*E[t]^3+5*E^4*E[t]^2*E[t, t]+8*E^4*E[t]^2*E[t, t, t]+7*E^4*E[t]^2*E[t, t, t, t]+2*E^4*E[t]^2*E[t, t, t, t, t]+2*E^4*E[t]*E[t, t]*E[t, t, t]+7*E^4*E[t]*E[t, t]*E[t, t, t, t]+3*E^4*E[t]*E[t, t]*E[t, t, t, t, t]+E^4*E[t]*E[t, t, t]^2+6*E^4*E[t]*E[t, t, t]*E[t, t, t, t]+9*E^4*E[t]*E[t, t, t]*E[t, t, t, t, t]+5*E^4*E[t]*E[t, t, t, t]^2+6*E^4*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+2*E^4*E[t]*E[t, t, t, t, t]^2+7*E^4*E[t, t]^2*E[t, t, t, t]+5*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t]+10*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+9*E^4*E[t, t]*E[t, t, t, t]^2+4*E^4*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+6*E^4*E[t, t]*E[t, t, t, t, t]^2+E^4*E[t, t, t]^2*E[t, t, t, t, t]+9*E^4*E[t, t, t]*E[t, t, t, t]^2+8*E^4*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+2*E^4*E[t, t, t, t]^3+5*E^3*E[t]^2*E[t, t, t, t]^2+2*E^3*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+9*E^3*E[t]^2*E[t, t, t, t, t]^2+9*E^3*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+E^3*E[t, t]^2*E[t, t, t, t]^2, 7*E^6*E[t]+4*E^6*E[t, t]+8*E^6*E[t, t, t]+5*E^6*E[t, t, t, t]+9*E^6*E[t, t, t, t, t]+4*E^5*E[t]^2+6*E^5*E[t]*E[t, t, t]+3*E^5*E[t]*E[t, t, t, t]+7*E^5*E[t]*E[t, t, t, t, t]+4*E^5*E[t, t]*E[t, t, t]+7*E^5*E[t, t]*E[t, t, t, t]+10*E^5*E[t, t]*E[t, t, t, t, t]+5*E^5*E[t, t, t]^2+10*E^5*E[t, t, t]*E[t, t, t, t]+7*E^5*E[t, t, t]*E[t, t, t, t, t]+10*E^5*E[t, t, t, t]*E[t, t, t, t, t]+4*E^5*E[t, t, t, t, t]^2+3*E^4*E[t]^3+2*E^4*E[t]^2*E[t, t]+6*E^4*E[t]^2*E[t, t, t]+7*E^4*E[t]^2*E[t, t, t, t]+6*E^4*E[t]^2*E[t, t, t, t, t]+5*E^4*E[t]*E[t, t]*E[t, t, t]+10*E^4*E[t]*E[t, t]*E[t, t, t, t]+5*E^4*E[t]*E[t, t]*E[t, t, t, t, t]+8*E^4*E[t]*E[t, t, t]^2+10*E^4*E[t]*E[t, t, t]*E[t, t, t, t]+10*E^4*E[t]*E[t, t, t]*E[t, t, t, t, t]+2*E^4*E[t]*E[t, t, t, t]^2+3*E^4*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+E^4*E[t]*E[t, t, t, t, t]^2+2*E^4*E[t, t]^2*E[t, t, t, t]+10*E^4*E[t, t]^2*E[t, t, t, t, t]+10*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t]+5*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+3*E^4*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E^4*E[t, t]*E[t, t, t, t, t]^2+9*E^4*E[t, t, t]^2*E[t, t, t, t, t]+9*E^4*E[t, t, t]*E[t, t, t, t]^2+4*E^4*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+9*E^4*E[t, t, t, t]^3+4*E^4*E[t, t, t, t]^2*E[t, t, t, t, t]+8*E^3*E[t]^2*E[t, t, t, t]^2+9*E^3*E[t]^2*E[t, t, t, t, t]^2+E^3*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^3*E[t]*E[t, t]*E[t, t, t, t, t]^2+10*E^3*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E^3*E[t]*E[t, t, t, t]^3+E^3*E[t, t]^2*E[t, t, t, t]*E[t, t, t, t, t], 7*E^6*E[t]+10*E^6*E[t, t, t]+10*E^6*E[t, t, t, t]+6*E^6*E[t, t, t, t, t]+7*E^5*E[t]^2+6*E^5*E[t]*E[t, t]+4*E^5*E[t]*E[t, t, t]+4*E^5*E[t]*E[t, t, t, t]+E^5*E[t]*E[t, t, t, t, t]+4*E^5*E[t, t]^2+9*E^5*E[t, t]*E[t, t, t]+6*E^5*E[t, t]*E[t, t, t, t, t]+8*E^5*E[t, t, t]^2+3*E^5*E[t, t, t]*E[t, t, t, t]+2*E^5*E[t, t, t]*E[t, t, t, t, t]+8*E^5*E[t, t, t, t]^2+9*E^5*E[t, t, t, t]*E[t, t, t, t, t]+E^5*E[t, t, t, t, t]^2+7*E^4*E[t]^3+10*E^4*E[t]^2*E[t, t]+7*E^4*E[t]^2*E[t, t, t]+8*E^4*E[t]^2*E[t, t, t, t]+E^4*E[t]*E[t, t]*E[t, t, t]+E^4*E[t]*E[t, t]*E[t, t, t, t]+3*E^4*E[t]*E[t, t]*E[t, t, t, t, t]+5*E^4*E[t]*E[t, t, t]*E[t, t, t, t]+5*E^4*E[t]*E[t, t, t]*E[t, t, t, t, t]+E^4*E[t]*E[t, t, t, t]^2+9*E^4*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+E^4*E[t, t]^2*E[t, t, t, t]+5*E^4*E[t, t]^2*E[t, t, t, t, t]+5*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t]+10*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+9*E^4*E[t, t]*E[t, t, t, t]^2+7*E^4*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+3*E^4*E[t, t]*E[t, t, t, t, t]^2+3*E^4*E[t, t, t]^2*E[t, t, t, t, t]+9*E^4*E[t, t, t]*E[t, t, t, t]^2+7*E^4*E[t, t, t]*E[t, t, t, t, t]^2+2*E^4*E[t, t, t, t]^2*E[t, t, t, t, t]+E^4*E[t, t, t, t]*E[t, t, t, t, t]^2+10*E^3*E[t]^2*E[t, t, t, t]^2+7*E^3*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+7*E^3*E[t]^2*E[t, t, t, t, t]^2+4*E^3*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t, t, t]^2+9*E^3*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]^2+10*E^3*E[t]*E[t, t, t, t]^3+2*E^3*E[t]*E[t, t, t, t]^2*E[t, t, t, t, t]+7*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+E^3*E[t, t]*E[t, t, t, t]^3, 5*E^6*E[t]+6*E^6*E[t, t]+2*E^6*E[t, t, t]+5*E^6*E[t, t, t, t]+4*E^6*E[t, t, t, t, t]+9*E^5*E[t]^2+4*E^5*E[t]*E[t, t]+10*E^5*E[t]*E[t, t, t, t]+8*E^5*E[t, t]^2+3*E^5*E[t, t]*E[t, t, t]+6*E^5*E[t, t]*E[t, t, t, t]+3*E^5*E[t, t]*E[t, t, t, t, t]+5*E^5*E[t, t, t]^2+10*E^5*E[t, t, t]*E[t, t, t, t]+E^5*E[t, t, t]*E[t, t, t, t, t]+10*E^5*E[t, t, t, t]^2+2*E^5*E[t, t, t, t]*E[t, t, t, t, t]+E^4*E[t]^3+3*E^4*E[t]^2*E[t, t]+10*E^4*E[t]^2*E[t, t, t]+3*E^4*E[t]^2*E[t, t, t, t]+5*E^4*E[t]^2*E[t, t, t, t, t]+4*E^4*E[t]*E[t, t]*E[t, t, t]+3*E^4*E[t]*E[t, t]*E[t, t, t, t]+3*E^4*E[t]*E[t, t]*E[t, t, t, t, t]+7*E^4*E[t]*E[t, t, t]^2+4*E^4*E[t]*E[t, t, t]*E[t, t, t, t]+6*E^4*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+6*E^4*E[t]*E[t, t, t, t, t]^2+3*E^4*E[t, t]^2*E[t, t, t, t]+2*E^4*E[t, t]^2*E[t, t, t, t, t]+8*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t]+7*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+7*E^4*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+9*E^4*E[t, t]*E[t, t, t, t, t]^2+6*E^4*E[t, t, t]^2*E[t, t, t, t, t]+2*E^4*E[t, t, t]*E[t, t, t, t]^2+7*E^4*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+5*E^4*E[t, t, t]*E[t, t, t, t, t]^2+2*E^4*E[t, t, t, t]^3+5*E^4*E[t, t, t, t]^2*E[t, t, t, t, t]+7*E^4*E[t, t, t, t]*E[t, t, t, t, t]^2+3*E^4*E[t, t, t, t, t]^3+4*E^3*E[t]^2*E[t, t, t, t]^2+10*E^3*E[t]^2*E[t, t, t, t, t]^2+E^3*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+5*E^3*E[t]*E[t, t]*E[t, t, t, t, t]^2+E^3*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]^2+8*E^3*E[t]*E[t, t, t, t]^3+4*E^3*E[t]*E[t, t, t, t]^2*E[t, t, t, t, t]+6*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+4*E^3*E[t, t]*E[t, t, t, t]^2*E[t, t, t, t, t]+E^3*E[t, t, t]*E[t, t, t, t]^3, 9*E^6*E[t, t]+8*E^6*E[t, t, t]+5*E^6*E[t, t, t, t]+5*E^5*E[t]*E[t, t]+E^5*E[t]*E[t, t, t]+3*E^5*E[t]*E[t, t, t, t]+E^5*E[t]*E[t, t, t, t, t]+3*E^5*E[t, t]*E[t, t, t]+8*E^5*E[t, t]*E[t, t, t, t]+10*E^5*E[t, t]*E[t, t, t, t, t]+6*E^5*E[t, t, t]^2+5*E^5*E[t, t, t]*E[t, t, t, t]+4*E^5*E[t, t, t]*E[t, t, t, t, t]+E^5*E[t, t, t, t]^2+8*E^5*E[t, t, t, t]*E[t, t, t, t, t]+4*E^5*E[t, t, t, t, t]^2+E^4*E[t]^3+2*E^4*E[t]^2*E[t, t]+10*E^4*E[t]^2*E[t, t, t]+4*E^4*E[t]^2*E[t, t, t, t]+7*E^4*E[t]^2*E[t, t, t, t, t]+9*E^4*E[t]*E[t, t]*E[t, t, t]+9*E^4*E[t]*E[t, t]*E[t, t, t, t]+E^4*E[t]*E[t, t]*E[t, t, t, t, t]+E^4*E[t]*E[t, t, t]^2+8*E^4*E[t]*E[t, t, t]*E[t, t, t, t]+4*E^4*E[t]*E[t, t, t]*E[t, t, t, t, t]+10*E^4*E[t]*E[t, t, t, t]^2+8*E^4*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+E^4*E[t]*E[t, t, t, t, t]^2+10*E^4*E[t, t]^2*E[t, t, t, t, t]+5*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t]+9*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+5*E^4*E[t, t]*E[t, t, t, t]^2+2*E^4*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^4*E[t, t]*E[t, t, t, t, t]^2+6*E^4*E[t, t, t]^2*E[t, t, t, t, t]+E^4*E[t, t, t]*E[t, t, t, t]^2+5*E^4*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+5*E^4*E[t, t, t]*E[t, t, t, t, t]^2+5*E^4*E[t, t, t, t]^3+7*E^4*E[t, t, t, t]^2*E[t, t, t, t, t]+8*E^4*E[t, t, t, t]*E[t, t, t, t, t]^2+10*E^4*E[t, t, t, t, t]^3+9*E^3*E[t]^2*E[t, t, t, t]^2+7*E^3*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+5*E^3*E[t]^2*E[t, t, t, t, t]^2+9*E^3*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+5*E^3*E[t]*E[t, t]*E[t, t, t, t, t]^2+E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]^2+10*E^3*E[t]*E[t, t, t, t]^2*E[t, t, t, t, t]+6*E^3*E[t]*E[t, t, t, t]*E[t, t, t, t, t]^2+3*E^3*E[t]*E[t, t, t, t, t]^3+6*E^3*E[t, t]^2*E[t, t, t, t, t]^2+10*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+10*E^3*E[t, t]*E[t, t, t, t]^2*E[t, t, t, t, t]+8*E^3*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]^2+7*E^3*E[t, t, t]*E[t, t, t, t]^2*E[t, t, t, t, t]+E^3*E[t, t, t, t]^4, 2*E^6*E[t]+4*E^6*E[t, t]+3*E^6*E[t, t, t]+2*E^6*E[t, t, t, t]+9*E^5*E[t]^2+2*E^5*E[t]*E[t, t, t]+3*E^5*E[t]*E[t, t, t, t]+E^5*E[t]*E[t, t, t, t, t]+9*E^5*E[t, t]^2+2*E^5*E[t, t]*E[t, t, t]+9*E^5*E[t, t]*E[t, t, t, t]+6*E^5*E[t, t]*E[t, t, t, t, t]+2*E^5*E[t, t, t]^2+5*E^5*E[t, t, t]*E[t, t, t, t, t]+7*E^5*E[t, t, t, t]^2+10*E^5*E[t, t, t, t]*E[t, t, t, t, t]+5*E^4*E[t]^3+4*E^4*E[t]^2*E[t, t]+2*E^4*E[t]^2*E[t, t, t]+5*E^4*E[t]^2*E[t, t, t, t]+6*E^4*E[t]^2*E[t, t, t, t, t]+2*E^4*E[t]*E[t, t]*E[t, t, t]+9*E^4*E[t]*E[t, t]*E[t, t, t, t]+8*E^4*E[t]*E[t, t]*E[t, t, t, t, t]+E^4*E[t]*E[t, t, t]^2+4*E^4*E[t]*E[t, t, t]*E[t, t, t, t]+9*E^4*E[t]*E[t, t, t]*E[t, t, t, t, t]+7*E^4*E[t]*E[t, t, t, t]^2+8*E^4*E[t]*E[t, t, t, t]*E[t, t, t, t, t]+5*E^4*E[t]*E[t, t, t, t, t]^2+3*E^4*E[t, t]^2*E[t, t, t, t]+4*E^4*E[t, t]^2*E[t, t, t, t, t]+2*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t]+3*E^4*E[t, t]*E[t, t, t]*E[t, t, t, t, t]+E^4*E[t, t]*E[t, t, t, t]^2+6*E^4*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+6*E^4*E[t, t]*E[t, t, t, t, t]^2+6*E^4*E[t, t, t]^2*E[t, t, t, t, t]+7*E^4*E[t, t, t]*E[t, t, t, t]^2+9*E^4*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+E^4*E[t, t, t]*E[t, t, t, t, t]^2+10*E^4*E[t, t, t, t]^3+3*E^4*E[t, t, t, t]^2*E[t, t, t, t, t]+4*E^4*E[t, t, t, t]*E[t, t, t, t, t]^2+E^4*E[t, t, t, t, t]^3+7*E^3*E[t]^2*E[t, t, t, t]^2+3*E^3*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]+7*E^3*E[t]^2*E[t, t, t, t, t]^2+4*E^3*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]+8*E^3*E[t]*E[t, t]*E[t, t, t, t, t]^2+7*E^3*E[t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+4*E^3*E[t]*E[t, t, t]*E[t, t, t, t, t]^2+E^3*E[t]*E[t, t, t, t]^3+6*E^3*E[t]*E[t, t, t, t]^2*E[t, t, t, t, t]+8*E^3*E[t]*E[t, t, t, t]*E[t, t, t, t, t]^2+E^3*E[t]*E[t, t, t, t, t]^3+6*E^3*E[t, t]^2*E[t, t, t, t, t]^2+2*E^3*E[t, t]*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]+E^3*E[t, t]*E[t, t, t]*E[t, t, t, t, t]^2+E^3*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]^2+E^3*E[t, t]*E[t, t, t, t, t]^3+5*E^3*E[t, t, t]^2*E[t, t, t, t, t]^2+E^3*E[t, t, t]*E[t, t, t, t]^2*E[t, t, t, t, t]+5*E^3*E[t, t, t]*E[t, t, t, t]*E[t, t, t, t, t]^2+7*E^3*E[t, t, t, t]^3*E[t, t, t, t, t]+7*E^2*E[t]^2*E[t, t, t, t]^2*E[t, t, t, t, t]+4*E^2*E[t]^2*E[t, t, t, t]*E[t, t, t, t, t]^2+3*E^2*E[t]^2*E[t, t, t, t, t]^3+2*E^2*E[t]*E[t, t]*E[t, t, t, t]*E[t, t, t, t, t]^2+E^2*E[t]*E[t, t, t, t]^4]:


#Bases for divisor function congruences (as generated by the script "sigmaConvolutions.txt")

#Mod 5:
D5 := [S^2+2*S+3*S[t], S*S[t]+S[t]+4*S[t, t], S*S[t, t]+3*S[t]+S[t, t]+S[t, t, t], S*S[t, t, t]+2*S[t, t]+S[t, t, t]+2*S[t, t, t, t], S[t]^2+2*S[t]+3*S[t, t, t], S[t]*S[t, t]+S[t, t]+4*S[t, t, t, t], S*S[t, t, t, t]+S[t]*S[t, t, t]+2*S[t]+2*S[t, t, t]+S[t, t, t, t], 4*S*S[t, t, t, t]+S[t, t]^2+2*S[t]+4*S[t, t, t]+4*S[t, t, t, t], 2*S[t]*S[t, t, t, t]+S[t, t]*S[t, t, t]+3*S[t, t]+2*S[t, t, t, t], 3*S[t, t]*S[t, t, t, t]+S[t, t, t]^2+3*S[t]+2*S[t, t, t]]:

#Mod 7:
D7 := [4*S*S[t, t]+S[t]^2+S[t, t]+6*S[t, t, t], 3*S*S[t, t, t]+S[t]*S[t, t]+6*S[t, t, t]+S[t, t, t, t], S*S[t]+S*S[t, t, t, t]+S[t]*S[t, t, t]+2*S[t]+2*S[t, t]+2*S[t, t, t, t]+S[t, t, t, t, t], 2*S*S[t, t]+2*S*S[t, t, t, t, t]+S[t]*S[t, t, t, t]+4*S[t, t]+5*S[t, t, t]+4*S[t, t, t, t, t]+S[t, t, t, t, t, t], 3*S*S[t]+6*S*S[t, t, t, t]+S[t, t]^2+6*S[t]+6*S[t, t]+5*S[t, t, t, t]+4*S[t, t, t, t, t], 4*S*S[t, t, t, t, t]+S[t, t]*S[t, t, t]+S[t, t, t, t, t]+6*S[t, t, t, t, t, t], 3*S*S[t, t, t]+2*S*S[t, t, t, t, t, t]+3*S[t]*S[t, t, t, t, t]+S[t, t]*S[t, t, t, t]+S[t]+6*S[t, t, t]+3*S[t, t, t, t]+4*S[t, t, t, t, t, t], 4*S*S[t, t, t]+2*S*S[t, t, t, t, t, t]+S[t]*S[t, t, t, t, t]+S[t, t, t]^2+5*S[t]+S[t, t, t]+4*S[t, t, t, t]+4*S[t, t, t, t, t, t], 6*S*S[t]+5*S[t]*S[t, t, t, t, t, t]+4*S[t, t]*S[t, t, t, t, t]+S[t, t, t]*S[t, t, t, t]+5*S[t]+2*S[t, t], 4*S*S[t, t]+2*S[t, t]*S[t, t, t, t, t, t]+5*S[t, t, t]*S[t, t, t, t, t]+S[t, t, t, t]^2+S[t, t]+6*S[t, t, t], S^3+6*S^2+6*S*S[t]+5*S+5*S[t]+4*S[t, t], S^2*S[t]+4*S*S[t]+S*S[t, t]+4*S[t]+2*S[t, t]+S[t, t, t], S^2*S[t, t]+4*S*S[t, t]+2*S[t]+4*S[t, t]+S[t, t, t, t], S^2*S[t, t, t]+4*S*S[t, t, t]+6*S*S[t, t, t, t]+S[t, t]+4*S[t, t, t]+5*S[t, t, t, t]+4*S[t, t, t, t, t], S^2*S[t, t, t, t]+4*S*S[t, t, t, t]+S*S[t, t, t, t, t]+6*S[t, t, t]+4*S[t, t, t, t]+2*S[t, t, t, t, t]+2*S[t, t, t, t, t, t], S^2*S[t, t, t, t, t]+S*S[t, t, t]+4*S*S[t, t, t, t, t]+5*S*S[t, t, t, t, t, t]+2*S[t]*S[t, t, t, t, t]+6*S[t]+2*S[t, t, t]+6*S[t, t, t, t]+4*S[t, t, t, t, t]+3*S[t, t, t, t, t, t], S^2*S[t, t, t, t, t, t]+4*S*S[t, t, t, t]+4*S*S[t, t, t, t, t, t]+3*S[t]*S[t, t, t, t, t, t]+3*S[t, t]*S[t, t, t, t, t]+3*S[t, t]+S[t, t, t, t]+6*S[t, t, t, t, t]+4*S[t, t, t, t, t, t], S*S[t]*S[t, t, t, t, t]+2*S*S[t]+5*S*S[t, t, t, t]+2*S[t]*S[t, t, t, t, t]+2*S[t]*S[t, t, t, t, t, t]+3*S[t, t]*S[t, t, t, t, t]+4*S[t]+4*S[t, t]+3*S[t, t, t, t]+3*S[t, t, t, t, t], S*S[t]*S[t, t, t, t, t, t]+5*S*S[t, t, t, t, t]+2*S[t]*S[t, t, t, t, t, t]+3*S[t, t]*S[t, t, t, t, t, t]+5*S[t, t, t]*S[t, t, t, t, t]+3*S[t, t, t]+3*S[t, t, t, t, t]+S[t, t, t, t, t, t], S*S[t, t]*S[t, t, t, t, t]+S*S[t, t]+S*S[t, t, t, t, t]+2*S[t, t]*S[t, t, t, t, t]+4*S[t, t]*S[t, t, t, t, t, t]+5*S[t, t, t]*S[t, t, t, t, t]+2*S[t, t]+2*S[t, t, t]+2*S[t, t, t, t, t]+S[t, t, t, t, t, t], S*S[t, t]*S[t, t, t, t, t, t]+5*S*S[t, t, t]+3*S*S[t, t, t, t, t, t]+3*S[t]*S[t, t, t, t, t]+2*S[t, t]*S[t, t, t, t, t, t]+4*S[t, t, t]*S[t, t, t, t, t, t]+3*S[t, t, t, t]*S[t, t, t, t, t]+4*S[t]+3*S[t, t, t]+S[t, t, t, t]+6*S[t, t, t, t, t, t], S*S[t, t, t]*S[t, t, t, t, t]+6*S*S[t, t, t]+S*S[t, t, t, t, t, t]+S[t]*S[t, t, t, t, t]+2*S[t, t, t]*S[t, t, t, t, t]+S[t, t, t]*S[t, t, t, t, t, t]+3*S[t, t, t, t]*S[t, t, t, t, t]+5*S[t]+5*S[t, t, t]+2*S[t, t, t, t]+2*S[t, t, t, t, t, t], S*S[t, t, t]*S[t, t, t, t, t, t]+3*S*S[t]+4*S*S[t, t, t, t]+4*S[t]*S[t, t, t, t, t, t]+2*S[t, t]*S[t, t, t, t, t]+2*S[t, t, t]*S[t, t, t, t, t, t]+4*S[t, t, t, t]*S[t, t, t, t, t, t]+2*S[t, t, t, t, t]^2+6*S[t]+2*S[t, t]+S[t, t, t, t]+5*S[t, t, t, t, t], S*S[t, t, t, t]*S[t, t, t, t, t]+4*S*S[t, t, t, t]+3*S[t]*S[t, t, t, t, t, t]+3*S[t, t]*S[t, t, t, t, t]+2*S[t, t, t, t]*S[t, t, t, t, t]+6*S[t, t, t, t]*S[t, t, t, t, t, t]+2*S[t, t, t, t, t]^2+5*S[t, t]+S[t, t, t, t]+S[t, t, t, t, t], 6*S*S[t, t, t, t]*S[t, t, t, t, t, t]+S*S[t, t, t, t, t]^2+2*S*S[t, t]+6*S[t, t, t]*S[t, t, t, t, t]+5*S[t, t, t, t]*S[t, t, t, t, t, t]+2*S[t, t, t, t, t]^2+5*S[t, t, t, t, t]*S[t, t, t, t, t, t]+4*S[t, t]+3*S[t, t, t], 3*S*S[t, t, t, t, t]*S[t, t, t, t, t, t]+S[t]*S[t, t, t, t, t]^2+3*S*S[t, t, t]+6*S*S[t, t, t, t, t, t]+2*S[t]*S[t, t, t, t, t]+3*S[t, t, t]*S[t, t, t, t, t, t]+6*S[t, t, t, t, t]*S[t, t, t, t, t, t]+6*S[t, t, t, t, t, t]^2+4*S[t]+6*S[t, t, t]+6*S[t, t, t, t]+5*S[t, t, t, t, t, t], 3*S*S[t, t, t, t, t, t]^2+5*S[t]*S[t, t, t, t, t]*S[t, t, t, t, t, t]+S[t, t]*S[t, t, t, t, t]^2+S*S[t]+3*S*S[t, t, t, t]+3*S[t, t, t, t]*S[t, t, t, t, t, t]+6*S[t, t, t, t, t, t]^2+2*S[t]+S[t, t]+6*S[t, t, t, t]+5*S[t, t, t, t, t], S[t]*S[t, t, t, t, t, t]^2+S[t, t, t]*S[t, t, t, t, t]^2+5*S*S[t, t]+2*S*S[t, t, t, t, t]+6*S[t, t]*S[t, t, t, t, t, t]+5*S[t, t, t]*S[t, t, t, t, t]+3*S[t, t, t, t, t]*S[t, t, t, t, t, t]+3*S[t, t]+S[t, t, t]+4*S[t, t, t, t, t]+6*S[t, t, t, t, t, t], S[t, t]*S[t, t, t, t, t, t]^2+2*S[t, t, t]*S[t, t, t, t, t]*S[t, t, t, t, t, t]+S[t, t, t, t]*S[t, t, t, t, t]^2+5*S*S[t, t, t]+5*S*S[t, t, t, t, t, t]+S[t]*S[t, t, t, t, t]+3*S[t, t, t]*S[t, t, t, t, t, t]+S[t, t, t, t]*S[t, t, t, t, t]+3*S[t, t, t, t, t, t]^2+3*S[t]+3*S[t, t, t]+5*S[t, t, t, t]+3*S[t, t, t, t, t, t], 3*S[t, t, t]*S[t, t, t, t, t, t]^2+4*S[t, t, t, t]*S[t, t, t, t, t]*S[t, t, t, t, t, t]+S[t, t, t, t, t]^3+5*S*S[t]+4*S*S[t, t, t, t]+4*S[t]*S[t, t, t, t, t, t]+3*S[t, t, t, t]*S[t, t, t, t, t, t]+S[t, t, t, t, t]^2+3*S[t]+3*S[t, t]+S[t, t, t, t]]:

==> anc/multiPartitions.txt <==
#FULL MAPLE SCRIPT
#PROVING CONGRUENCES FOR MULTIPARTITIONS

with(DifferentialAlgebra):				#Useful packages
with(Tools):			
with(Groebner):
R := DifferentialRing(derivations = [t], blocks = [E]):		#E will signify Euler's Pentagonal series; t will signify the derivation '\partial' from the paper

q := 5:						#Prime used as modulus: CHANGE this value to test other congruences
						#MUST have q > 3
						#CAUTION: primes q > 13 may require significant computing power

buildEquation := proc (reached, power)			#Procedure that constructs base or target differential equation in terms of a boolean array and the exponent of the multipartition
local i, pol, equation, f, EDiff:
pol := 1:						#Compute polynomial corresponding to differential operator
for i from 0 to q-1 do
     if reached[i] = true then
          pol := pol*(x-i):
     end if:
end do:
#print(pol):
EDiff := Array(0 .. q-1):
EDiff[0] := E^power:
for i to q-1 do
     EDiff[i] := Differentiate(EDiff[i-1], t, R):
end do:
equation := 0:					#Build the final equation
for i from 0 to q-1 do
     equation := `mod`(equation + EDiff[i]*coeff(pol, x, i), q):
end do:
while `mod`(Divide(equation, E, 'eq'), q) do			#Reduce the equation if possible
     equation := eq:
end do:
equation:
end proc:

print("Preparing..."):
reachedE := Array(0 .. q-1, datatype = boolean):		#Prepare to construct first base differential equation
for i from 0 to q-1 do
     reachedE[`mod`((1/2)*i*(3*i+1), q)] := true:
end do:
#print(reachedE):
baseE := `mod`(buildEquation(reachedE, 1), q):		#Base relation derived from Euler's Pentagonal Number Theorem

reachedJ := Array(0 .. q-1, datatype = boolean):		#Prepare to construct second base differential equation
for i from 0 to q-1 do
     if `mod`(2*i+1, q) <> 0 then
          reachedJ[`mod`((1/2)*i*(i+1), q)] := true:
     end if:
end do:
baseJ := `mod`(buildEquation(reachedJ, 3), q):		#Base relation derived from Jacobi's Identity

s := seq(t, i = 0 .. q-1):				
mybase[0] := `mod`(subs(E[s] = E[t], baseE), q):		#Differentiate first base relation until it repeats
for i to q-2 do
     mybase[i] := subs(E[s] = E[t], `mod`(Differentiate(mybase[i-1], t, R), q)):
end do:

mybase[q-1] := `mod`(baseJ, q):					#Differentiate second base relation until it repeats
for i from q to 2*q-3 do
     mybase[i] := subs(E[s] = E[t], `mod`(Differentiate(mybase[i-1], t, R), q)):
end do:
                          
lb := [seq(mybase[i], i = 0 .. 2*q-3)]:			#Construct complete sequence of base relations

for i from 0 to q-1 do					#Prepare to find ordinary Grobner bases, with monomials in E, E[t], E[t, t], etc.
     X[i] := Differentiate(E, t^(q-i-1), R):
end do:
l := seq(X[i], i = 0 .. q-1):
ord := tdeg(l):					#Ordering of monomials used: tdeg or grevlex

print("Building Groebner basis..."):                    
B := Basis(lb, ord, characteristic = q):			#Construct Grobner basis. NOTE: among all commands of the program, this is the most time-consuming one

print("Testing Ramanujan-type congruence... (will print 0 if successful)"):
     
k := 1:						#Values of k and r from the Ramanujan-type congruences: CHANGE these values to test other congruences
r := 4:

reachedT := Array(0 .. q-1, datatype = boolean, fill = true):	#Build target relation for Ramanujan-type congruence
reachedT[`mod`(r, q)] := false:
target := `mod`(buildEquation(reachedT, `mod`(-k, q)), q):
                
print(NormalForm(target, B, ord, characteristic = q, 'Q')):	#Reduce target relation by base relations. NOTE: proof is successful if this prints 0
#print(Q):						#De-comment this instruction to print the array of coefficients used in reduction

print("Testing weighted convolution congruence... (will print 0 if successful)"):

testWeight := proc (listMon)				#Procedure that attempts to prove weighted convolution congruence
local m, c, i, j, eq:
eq := 0:
for m in listMon do					#Build target relation for weighted convolution congruence
     c := eval(m, [a = 1, b = 1]):
     i := degree(m, a):
     j := degree(m, b):
     eq := `mod`(eq + c*Differentiate(E^(q-1), t^i, R)*Differentiate(E^(q-1), t^j, R), q):
end do:
while `mod`(Divide(eq, E, 'eq2'), q) do			#Simplify equation if possible
     eq := eq2:
end do:
#print(eq):
print(NormalForm(eq, B, ord, characteristic = q, 'Q')):		#Reduce target relation by base relations. NOTE: proof if successful if this prints 0
end proc:

testWeight([a^2, a*b, 4*a]):				#Test weighted convolution congruence corresponding to a polynomial weight function in two variables
						#CHANGE the list of monomials if you want to test other congruences (or comment it if you don't)

==> anc/sigmaConvolutions.txt <==
#FULL MAPLE SCRIPT
#PROVING CONGRUENCES FOR DIVISOR FUNCTION CONVOLUTIONS

with(DifferentialAlgebra):				#Useful packages
with(Tools):
with(Groebner):
R := DifferentialRing(derivations = [t], blocks = [S]):		#S will signify the divisor function generating series; t will signify the derivation '\partial' from the paper

q := 7:						#Prime used as modulus: CHANGE this value to test other congruences
						#MUST have q > 3
						#CAUTION: primes q > 13 may require significant computing power

buildEquation := proc (reached, factor)			#Procedure that constructs base differential equation in terms of a boolean array and the exponent of the divisor function convolution
local i, pol, equation, coef, f, logDiff:
logDiff := Array(1 .. q):				#Compute table of logarithmic differentiations to translate from equations in E to equations in S
logDiff[1] := S*factor:
for i from 2 to q do
     logDiff[i] := Differentiate(logDiff[i-1], t, R) + logDiff[i-1]*S*factor:
end do:
pol := 1:						#Compute polynomial corresponding to differential operator
for i from 0 to q-1 do
     if reached[i] = true then
          pol := pol*(x-i)
     end if:
end do:
#print(pol):
equation := 0:					#Build the final equation
for i to q do
     coef := coeff(pol, x, i):
     equation := equation + logDiff[i]*coef:
end do:
expand(equation):
end proc:

buildTarget := proc (reached, power)			#Procedure that constructs target differential equation in terms of a boolean array and the exponent of the multipartition
local i, pol, equation, f, SDiff:
pol := 1:						#Compute polynomial corresponding to differential operator
for i from 0 to q-1 do
     if reached[i] = true then
          pol := pol*(x-i):
     end if:
end do:
SDiff := Array(0 .. q-1):
SDiff[0] := S^power:
for i to q-1 do
     SDiff[i] := Differentiate(SDiff[i-1], t, R)
end do:
equation := 0:					#Build the final equation
for i from 0 to q-1 do
     equation := `mod`(equation+SDiff[i]*coeff(pol, x, i), q):
end do:
while `mod`(Divide(equation, S, 'eq'), q) do
     equation := eq:
end do:
equation:
end proc:

print("Preparing..."):
reachedE := Array(0 .. q-1, datatype = boolean):		#Prepare to construct first base differential equation
for i from 0 to q-1 do
     reachedE[`mod`((1/2)*i*(3*i+1), q)] := true:
end do:    
baseE := `mod`(buildEquation(reachedE, -1), q):		#Base relation derived from Euler's Pentagonal Number Theorem
                  
reachedJ := Array(0 .. q-1, datatype = boolean):		#Prepare to construct second base differential equation
for i from 0 to q-1 do
     if `mod`(2*i+1, q) <> 0 then
          reachedJ[`mod`((1/2)*i*(i+1), q)] := true:
     end if:
end do:
baseJ := `mod`(buildEquation(reachedJ, -3), q):		#Base relation derived from Jacobi's Identity

s := seq(t, i = 0 .. q-1):				
mybase[0] := `mod`(baseE, q):				#Differentiate first base relation until it repeats
for i to q-1 do
     mybase[i] := subs(S[s] = S[t], `mod`(Differentiate(mybase[i-1], t, R), q)):
end do:
                  
mybase[q] := `mod`(baseJ, q):				#Differentiate second base relation until it repeats
for i from q+1 to 2*q-1 do
     mybase[i] := subs(S[s] = S[t], `mod`(Differentiate(mybase[i-1], t, R), q)):
end do:

lb := [seq(mybase[i], i = 0 .. 2*q-1)]:			#Construct complete sequence of base relations

for i from 0 to q-1 do					#Prepare to find ordinary Grobner bases, with monomials in S, S[t], S[t, t], etc.
     X[i] := Differentiate(S, t^(q-i-1), R):
end do:
l := seq(X[i], i = 0 .. q-1):
ord := tdeg(l):					#Ordering of monomials used: tdeg or grevlex

print("Building Groebner basis..."):       
B := Basis(lb, ord, characteristic = q):			#Construct Grobner basis. NOTE: among all commands of the program, this is the most time-consuming one

print("Testing Ramanujan-type congruences... (will print all pairs (k, r) that work)"):

for k from 2 to q-1 do				#Try out all pairs (k, r) and see if they give a valid Ramanujan-type congruence we can prove
     for r from 0 to q-1 do
          reachedT := Array(0 .. q-1, datatype = boolean, fill = true):	#Build target relation for Ramanujan-type congruence
          reachedT[`mod`(r, q)] := false:
          target := `mod`(buildTarget(reachedT, k), q):		
          if NormalForm(target, B, ord, characteristic = q, 'Q') = 0 then
               print(k, r):					#Print the pair (k, r) if the target relation reduces completely by the base relations
          end if:
     end do:
end do:

print("Testing linear combination congruence... (will print 0 if successful)"):

testCombo := proc (r, ck)				#Procedure attempts to prove linear combination congruence, given sequence of coefficients
local reachedT, k, target:
reachedT := Array(0 .. q-1, datatype = boolean, fill = true):	#Build target relation for linear combination congruence
reachedT[`mod`(r, q)] := false:
target := 0:
for k to q-1 do
     target := target + ck[k]*buildTarget(reachedT, k):
end do:
print(NormalForm(target, B, ord, characteristic = q, 'Q')):	#Reduce target relation by base relations. NOTE: proof if successful if this prints 0
end proc:

testCombo(2, [1, 4, 0, 0, 6, 0]):				#Test linear combination congruence for specified list of coefficients c_1, ..., c_(q-1) as in the paper
						#CHANGE the list of coefficients if you want to test other congruences (or comment it if you don't)
						#NOTE: to test the congruences for q = 11, don't forget to add the three missing zeros at the end

print("Testing weighted convolution congruence... (will print 0 if successful)"):

testWeight := proc (listMon)
local m, c, i, j, eq:
eq := 0:
for m in listMon do					#Build target relation for weighted convolution congruence
     c := eval(m, [a = 1, b = 1]):
     i := degree(m, a):
     j := degree(m, b):
     eq := `mod`(eq + c*Differentiate(S, t^i, R)*Differentiate(S, t^j, R), q):
end do:
#print(eq):
print(NormalForm(eq, B, ord, characteristic = q, 'Q')):		#Reduce target relation by base relations. NOTE: proof if successful if this prints 0
end proc:

testWeight([a^6*b^2, 6*a^5*b^3, 4*a^4*b^4, 3*a*b]):		#Test weighted convolution congruence corresponding to a polynomial weight function in two variables
						#CHANGE the list of monomials if you want to test other congruences (or comment it if you don't)






